Resummation of threshold double logarithms in gluon fragmentation into $^1S_0^{[1,8]}$ quarkonia

I investigate the threshold double logarithmic behavior of the fragmentation function of a gluon into $^1S_0^{[1,8]}$ quarkonia, which is suppressed by $1/N$ in Mellin space. While threshold double logarithms have been resummed to all orders in the strong coupling for gluon fragmentation functions for quarkonia at leading power in $1/N$, it has not been known how to resum them for channels suppressed by powers of $1/N$. Threshold resummation can be important for the $^1S_0^{[1,8]}$ channels, as the tree-level gluon fragmentation functions have finite yet nonzero values at the kinematical threshold. I derive a formalism for resumming the threshold double logarithms for these channels at the leading double logarithmic level and discuss the phenomenological impact.

==> anc/fig3_left.txt <==
Fig. 3, left panel
z         |   LO        |   Resum, color singlet                 |    Resum, color octet
          |             |   central       upper         lower    |    central       upper         lower
----------------------------------------------------------------------------------------------------------
0.000000      0.000000      0.000000      0.000000      0.000000      0.000000      0.000000      0.000000
0.010000      0.009900      0.036761      0.055335      0.029158      0.099611      0.188887      0.068388
0.020000      0.019603      0.063796      0.092340      0.051737      0.156902      0.278260      0.111805
0.030000      0.029109      0.087283      0.123191      0.071792      0.201607      0.342118      0.147189
0.040000      0.038422      0.108418      0.150122      0.090132      0.238719      0.391532      0.177556
0.050000      0.047543      0.127762      0.174161      0.107139      0.270460      0.431224      0.204276
0.060000      0.056474      0.145647      0.195903      0.123043      0.298088      0.463777      0.228139
0.070000      0.065219      0.162295      0.215741      0.137997      0.322410      0.490802      0.249659
0.080000      0.073778      0.177863      0.233954      0.152112      0.343987      0.513389      0.269199
0.090000      0.082155      0.192474      0.250749      0.165474      0.363233      0.532322      0.287028
0.100000      0.090351      0.206222      0.266289      0.178151      0.380462      0.548184      0.303355
0.110000      0.098370      0.219186      0.280705      0.190199      0.395925      0.561430      0.318348
0.120000      0.106213      0.231430      0.294105      0.201664      0.409822      0.572416      0.332143
0.130000      0.113884      0.243010      0.306580      0.212588      0.422321      0.581432      0.344853
0.140000      0.121385      0.253974      0.318206      0.223005      0.433561      0.588716      0.356577
0.150000      0.128718      0.264362      0.329050      0.232945      0.443660      0.594466      0.367396
0.160000      0.135886      0.274212      0.339170      0.242438      0.452719      0.598849      0.377384
0.170000      0.142893      0.283558      0.348619      0.251508      0.460829      0.602009      0.386602
0.180000      0.149740      0.292429      0.357442      0.260177      0.468065      0.604066      0.395108
0.190000      0.156432      0.300853      0.365680      0.268467      0.474495      0.605127      0.402951
0.200000      0.162970      0.308854      0.373371      0.276396      0.480181      0.605285      0.410176
0.210000      0.169359      0.316455      0.380547      0.283984      0.485176      0.604621      0.416822
0.220000      0.175600      0.323678      0.387239      0.291245      0.489527      0.603204      0.422927
0.230000      0.181698      0.330541      0.393476      0.298197      0.493279      0.601100      0.428524
0.240000      0.187656      0.337064      0.399283      0.304854      0.496470      0.598363      0.433641
0.250000      0.193477      0.343264      0.404684      0.311229      0.499135      0.595044      0.438308
0.260000      0.199164      0.349155      0.409700      0.317336      0.501305      0.591188      0.442549
0.270000      0.204722      0.354754      0.414351      0.323188      0.503011      0.586833      0.446387
0.280000      0.210154      0.360075      0.418657      0.328796      0.504278      0.582018      0.449843
0.290000      0.215464      0.365131      0.422634      0.334171      0.505130      0.576773      0.452937
0.300000      0.220655      0.369934      0.426299      0.339325      0.505589      0.571129      0.455686
0.310000      0.225732      0.374497      0.429665      0.344268      0.505674      0.565112      0.458108
0.320000      0.230699      0.378830      0.432748      0.349010      0.505403      0.558746      0.460216
0.330000      0.235560      0.382944      0.435559      0.353559      0.504794      0.552052      0.462026
0.340000      0.240320      0.386850      0.438110      0.357926      0.503860      0.545052      0.463550
0.350000      0.244982      0.390557      0.440413      0.362120      0.502615      0.537764      0.464799
0.360000      0.249553      0.394074      0.442476      0.366147      0.501071      0.530203      0.465784
0.370000      0.254035      0.397409      0.444310      0.370018      0.499239      0.522386      0.466514
0.380000      0.258436      0.400570      0.445923      0.373738      0.497130      0.514326      0.466999
0.390000      0.262758      0.403566      0.447321      0.377317      0.494751      0.506036      0.467246
0.400000      0.267009      0.406402      0.448514      0.380760      0.492111      0.497529      0.467262
0.410000      0.271193      0.409086      0.449505      0.384075      0.489217      0.489217      0.467054
0.420000      0.275316      0.411623      0.450301      0.387268      0.486075      0.486075      0.466626
0.430000      0.279384      0.414020      0.450908      0.390346      0.482690      0.482690      0.465984
0.440000      0.283403      0.416281      0.451327      0.393313      0.479066      0.479066      0.461534
0.450000      0.287379      0.418412      0.451565      0.396176      0.475207      0.475207      0.452092
0.460000      0.291319      0.420416      0.451622      0.398940      0.471118      0.471118      0.442489
0.470000      0.295229      0.422297      0.451502      0.401609      0.466799      0.466799      0.432733
0.480000      0.299116      0.424059      0.451205      0.404189      0.462253      0.462253      0.422833
0.490000      0.302989      0.425704      0.450733      0.406683      0.457481      0.457790      0.412794
0.500000      0.306853      0.427234      0.450086      0.409095      0.452484      0.455714      0.402625
0.510000      0.310717      0.428652      0.449262      0.411428      0.447262      0.453436      0.392333
0.520000      0.314590      0.429958      0.448262      0.413685      0.441815      0.450952      0.381925
0.530000      0.318479      0.431153      0.447082      0.415869      0.436143      0.448262      0.371408
0.540000      0.322394      0.432237      0.445720      0.417982      0.430244      0.445361      0.360789
0.550000      0.326343      0.433209      0.444173      0.420025      0.424117      0.442247      0.350076
0.560000      0.330337      0.434067      0.442437      0.421999      0.417761      0.438916      0.339277
0.570000      0.334386      0.434809      0.440506      0.423904      0.411172      0.435361      0.328398
0.580000      0.338500      0.435432      0.438376      0.425740      0.404350      0.431578      0.317449
0.590000      0.342690      0.435933      0.436038      0.427506      0.397291      0.427560      0.306438
0.600000      0.346967      0.436306      0.436306      0.429201      0.389993      0.423301      0.295375
0.610000      0.351345      0.436546      0.436546      0.430712      0.382453      0.418792      0.284267
0.620000      0.355836      0.436646      0.436646      0.427706      0.374668      0.414026      0.273126
0.630000      0.360453      0.436597      0.436597      0.424458      0.366635      0.408993      0.261963
0.640000      0.365211      0.436392      0.436392      0.420956      0.358351      0.403685      0.250787
0.650000      0.370125      0.436019      0.436473      0.417189      0.349815      0.398090      0.239612
0.660000      0.375209      0.435467      0.437648      0.413144      0.341022      0.392197      0.228450
0.670000      0.380483      0.434722      0.438711      0.408805      0.331972      0.385996      0.217315
0.680000      0.385962      0.433769      0.439650      0.404157      0.322662      0.379473      0.206221
0.690000      0.391667      0.432591      0.440454      0.399184      0.313090      0.372617      0.195183
0.700000      0.397616      0.431169      0.441106      0.393868      0.303257      0.365414      0.184219
0.710000      0.403833      0.429483      0.441590      0.388189      0.293162      0.357849      0.173344
0.720000      0.410339      0.427507      0.441887      0.382126      0.282806      0.349909      0.162578
0.730000      0.417160      0.425216      0.441974      0.375658      0.272191      0.341579      0.151940
0.740000      0.424322      0.422581      0.441825      0.368761      0.261321      0.332843      0.141451
0.750000      0.431853      0.419569      0.441412      0.361410      0.250201      0.323687      0.131134
0.760000      0.439784      0.416144      0.440700      0.353579      0.238837      0.314095      0.121010
0.770000      0.448149      0.412265      0.439653      0.345241      0.227238      0.304053      0.111105
0.780000      0.456984      0.407888      0.438226      0.336366      0.215416      0.293545      0.101444
0.790000      0.466328      0.402963      0.436371      0.326924      0.203384      0.282558      0.092054
0.800000      0.476225      0.397433      0.434031      0.316882      0.191161      0.271078      0.082962
0.810000      0.486722      0.391236      0.431141      0.306209      0.178768      0.259094      0.074199
0.820000      0.497873      0.384303      0.427626      0.294869      0.166231      0.246597      0.065794
0.830000      0.509735      0.376556      0.423401      0.282830      0.153581      0.233580      0.057777
0.840000      0.522374      0.367908      0.418366      0.270057      0.140856      0.220041      0.050179
0.850000      0.535864      0.358260      0.412406      0.256516      0.128100      0.205981      0.043032
0.860000      0.550288      0.347501      0.405385      0.242175      0.115366      0.191411      0.036367
0.870000      0.565743      0.335507      0.397145      0.227006      0.102716      0.176348      0.030214
0.880000      0.582337      0.322137      0.387500      0.210987      0.090224      0.160821      0.024600
0.890000      0.600200      0.307230      0.376224      0.194101      0.077977      0.144874      0.019552
0.900000      0.619483      0.290605      0.363051      0.176349      0.066074      0.128572      0.015091
0.910000      0.640370      0.272057      0.347654      0.157748      0.054635      0.112005      0.011234
0.920000      0.663083      0.251352      0.329633      0.138344      0.043798      0.095299      0.007988
0.930000      0.687904      0.228230      0.308490      0.118229      0.033721      0.078627      0.005352
0.940000      0.715191      0.202402      0.283593      0.097563      0.024586      0.062229      0.003310
0.950000      0.745427      0.173567      0.254130      0.076611      0.016600      0.046436      0.001829
0.960000      0.779290      0.141439      0.219031      0.055814      0.009982      0.031707      0.000853
0.970000      0.817807      0.105861      0.176861      0.035903      0.004957      0.018688      0.000301
0.980000      0.862719      0.067132      0.125701      0.018143      0.001701      0.008285      0.000062
0.990000      0.917697      0.027325      0.063403      0.004823      0.000220      0.001724      0.000003
1.000000      1.000000      0.000000      0.000000      0.000000      0.000000      0.000000      0.000000


==> anc/fig3_right.txt <==
Fig. 3, right panel
z         |   LO                                     |  Resum, color singlet                   |  Resum, color octet
          |   central       upper         lower      |  central       upper         lower      |  central       upper         lower
-----------------------------------------------------------------------------------------------------------------------------------------------
0.010000      53.123200      63.883400      41.176700      48.585800      57.919500      37.969400      44.380400      52.524300      34.741000
0.020000      21.144700      24.777200      16.909000      19.267100      22.367900      15.540800      17.553200      20.223700      14.185000
0.030000      12.268900      14.147000      10.002300      11.167900      12.750400      9.190160      10.178800      11.525300      8.402360
0.040000      8.322080      9.481880      6.882580      7.579390      8.544380      6.333540      6.921870      7.731790      5.812170
0.050000      6.155240      6.945380      5.150010      5.614910      6.263570      4.752650      5.142300      5.677970      4.382000
0.060000      4.811710      5.384650      4.066070      4.399540      4.862900      3.766360      4.042130      4.417530      3.490120
0.070000      3.909570      4.343190      3.332910      3.584710      3.929480      3.100650      3.304270      3.577460      2.887280
0.080000      3.268630      3.607160      2.808900      3.006330      3.270270      2.625450      2.779790      2.983710      2.455580
0.090000      2.793660      3.064150      2.418620      2.577830      2.784000      2.271710      2.390320      2.545200      2.132540
0.100000      2.429970      2.649940      2.118500      2.249590      2.412910      1.999610      2.091010      2.210100      1.882260
0.110000      2.144080      2.325430      1.881740      1.991300      2.121910      1.784690      1.854540      1.946980      1.682700
0.120000      1.914460      2.065550      1.691000      1.783500      1.888520      1.611200      1.663390      1.735850      1.519660
0.130000      1.726690      1.853560      1.534610      1.613180      1.697780      1.468530      1.505870      1.563490      1.383580
0.140000      1.570770      1.677930      1.404480      1.471350      1.539390      1.349350      1.373910      1.420890      1.267860
0.150000      1.439580      1.530440      1.294780      1.351580      1.406050      1.248380      1.261770      1.301670      1.167780
0.160000      1.327910      1.405120      1.201270      1.249230      1.292450      1.161790      1.165290      1.201140      1.079980
0.170000      1.231890      1.297530      1.120760      1.160820      1.194690      1.086690      1.081350      1.115440      1.001930
0.180000      1.148580      1.204300      1.050840      1.083720      1.109850      1.020880      1.007610      1.040630      0.931468
0.190000      1.075710      1.122850      0.989622      1.015890      1.035770      0.962643      0.942265      0.974540      0.867381
0.200000      1.011490      1.051150      0.935647      0.955759      0.970913      0.910606      0.883896      0.915678      0.808878
0.210000      0.954520      0.987604      0.887743      0.902072      0.914279      0.863655      0.831391      0.863514      0.755602
0.220000      0.903672      0.930938      0.844972      0.853825      0.865085      0.820845      0.783855      0.817356      0.707129
0.230000      0.858032      0.880116      0.806573      0.810208      0.821228      0.780981      0.740567      0.776023      0.662832
0.240000      0.816852      0.834295      0.771923      0.770559      0.781426      0.743251      0.700938      0.738611      0.622185
0.250000      0.779518      0.792781      0.740508      0.734332      0.745120      0.707323      0.664482      0.704439      0.584748
0.260000      0.745517      0.754998      0.711899      0.701075      0.711846      0.673125      0.630795      0.672988      0.550145
0.270000      0.714421      0.720465      0.685736      0.670410      0.681607      0.640844      0.599541      0.643859      0.518059
0.280000      0.685870      0.688776      0.661718      0.642019      0.654821      0.610795      0.570435      0.616735      0.488218
0.290000      0.659559      0.659590      0.639586      0.615632      0.630644      0.582783      0.543237      0.591359      0.460388
0.300000      0.635226      0.635226      0.618912      0.591019      0.608451      0.556605      0.517741      0.567523      0.434369
0.310000      0.612648      0.612648      0.599159      0.567984      0.587850      0.532078      0.493771      0.545050      0.409987
0.320000      0.591633      0.591633      0.579918      0.546357      0.568587      0.509041      0.471177      0.523793      0.387092
0.330000      0.572015      0.572015      0.560851      0.525991      0.550475      0.487350      0.449825      0.503628      0.365550
0.340000      0.553649      0.553649      0.541893      0.506760      0.533372      0.466878      0.429603      0.484446      0.345247
0.350000      0.536409      0.536409      0.523250      0.488552      0.517164      0.447512      0.410410      0.466156      0.326081
0.360000      0.520184      0.522431      0.505335      0.471270      0.501755      0.429152      0.392158      0.448676      0.307963
0.370000      0.504876      0.509573      0.488441      0.454829      0.487063      0.411710      0.374772      0.431935      0.290813
0.380000      0.490401      0.497413      0.472476      0.439151      0.473017      0.395108      0.358181      0.415873      0.274562
0.390000      0.476681      0.485890      0.457358      0.424172      0.459558      0.379275      0.342327      0.400435      0.259146
0.400000      0.463650      0.474944      0.443009      0.409830      0.446630      0.364150      0.327155      0.385573      0.244508
0.410000      0.451246      0.464526      0.429364      0.396074      0.434187      0.349676      0.312618      0.371243      0.230600
0.420000      0.439416      0.454589      0.416362      0.382855      0.422186      0.335804      0.298673      0.357408      0.217375
0.430000      0.428112      0.445092      0.403950      0.370132      0.410590      0.322489      0.285281      0.344034      0.204793
0.440000      0.417290      0.435999      0.392080      0.357865      0.399364      0.309691      0.272409      0.331091      0.192817
0.450000      0.406910      0.427276      0.380707      0.346021      0.388478      0.297373      0.260025      0.318550      0.181413
0.460000      0.396937      0.418893      0.369793      0.334569      0.377904      0.285504      0.248102      0.306389      0.170551
0.470000      0.387339      0.410823      0.359302      0.323479      0.367618      0.274054      0.236614      0.294584      0.160203
0.480000      0.378086      0.403040      0.349201      0.312728      0.357597      0.262996      0.225539      0.283115      0.150344
0.490000      0.369152      0.395522      0.339461      0.302291      0.347820      0.252306      0.214856      0.271966      0.140950
0.500000      0.360512      0.388248      0.330055      0.292148      0.338267      0.241962      0.204546      0.261120      0.132000
0.510000      0.352142      0.381198      0.320958      0.282278      0.328923      0.231945      0.194592      0.250562      0.123475
0.520000      0.344024      0.374355      0.312148      0.272666      0.319771      0.222236      0.184980      0.240278      0.115355
0.530000      0.336136      0.367702      0.303604      0.263295      0.310796      0.212819      0.175694      0.230259      0.107626
0.540000      0.328462      0.361224      0.295306      0.254149      0.301985      0.203680      0.166723      0.220491      0.100270
0.550000      0.320984      0.354906      0.287236      0.245216      0.293325      0.194804      0.158055      0.210967      0.093274
0.560000      0.313688      0.348734      0.279378      0.236484      0.284804      0.186179      0.149679      0.201678      0.086624
0.570000      0.306559      0.342697      0.271717      0.227940      0.276413      0.177796      0.141586      0.192616      0.080307
0.580000      0.299583      0.336781      0.264238      0.219576      0.268142      0.169643      0.133767      0.183773      0.074312
0.590000      0.292747      0.330976      0.256928      0.211381      0.259980      0.161711      0.126214      0.175145      0.068626
0.600000      0.286040      0.325270      0.249773      0.203346      0.251919      0.153993      0.118921      0.166726      0.063241
0.610000      0.279449      0.319653      0.242764      0.195465      0.243953      0.146481      0.111881      0.158512      0.058145
0.620000      0.272964      0.314114      0.235887      0.187730      0.236072      0.139168      0.105088      0.150498      0.053329
0.630000      0.266574      0.308643      0.229133      0.180135      0.228271      0.132050      0.098537      0.142681      0.048785
0.640000      0.260269      0.303231      0.222492      0.172674      0.220544      0.125120      0.092223      0.135059      0.044503
0.650000      0.254039      0.297868      0.215955      0.165341      0.212884      0.118375      0.086142      0.127630      0.040475
0.660000      0.247875      0.292544      0.209511      0.158133      0.205286      0.111810      0.080290      0.120392      0.036692
0.670000      0.241768      0.287249      0.203153      0.151045      0.197746      0.105423      0.074664      0.113344      0.033148
0.680000      0.235708      0.281974      0.196873      0.144073      0.190260      0.099211      0.069260      0.106486      0.029835
0.690000      0.229686      0.276709      0.190662      0.137216      0.182822      0.093172      0.064077      0.099817      0.026744
0.700000      0.223694      0.271445      0.184513      0.130471      0.175431      0.087304      0.059112      0.093338      0.023869
0.710000      0.217722      0.266170      0.178418      0.123835      0.168083      0.081607      0.054362      0.087050      0.021203
0.720000      0.211763      0.260875      0.172371      0.117309      0.160777      0.076079      0.049826      0.080954      0.018737
0.730000      0.205807      0.255549      0.166364      0.110891      0.153509      0.070722      0.045502      0.075052      0.016466
0.740000      0.199846      0.250180      0.160391      0.104581      0.146279      0.065534      0.041389      0.069346      0.014381
0.750000      0.193870      0.244757      0.154445      0.098380      0.139087      0.060518      0.037484      0.063838      0.012476
0.760000      0.187871      0.239268      0.148520      0.092289      0.131932      0.055675      0.033788      0.058532      0.010743
0.770000      0.181839      0.233698      0.142609      0.086310      0.124816      0.051006      0.030299      0.053430      0.009176
0.780000      0.175764      0.228035      0.136707      0.080445      0.117739      0.046514      0.027014      0.048536      0.007766
0.790000      0.169638      0.222262      0.130807      0.074698      0.110704      0.042201      0.023935      0.043854      0.006506
0.800000      0.163449      0.216364      0.124903      0.069073      0.103715      0.038072      0.021058      0.039388      0.005388
0.810000      0.157187      0.210324      0.118990      0.063575      0.096776      0.034129      0.018383      0.035142      0.004405
0.820000      0.150840      0.204121      0.113061      0.058209      0.089892      0.030376      0.015908      0.031122      0.003548
0.830000      0.144398      0.197735      0.107111      0.052983      0.083072      0.026818      0.013631      0.027331      0.002809
0.840000      0.137847      0.191143      0.101135      0.047904      0.076323      0.023460      0.011550      0.023774      0.002181
0.850000      0.131174      0.184319      0.095126      0.042981      0.069656      0.020306      0.009663      0.020457      0.001654
0.860000      0.124365      0.177233      0.089080      0.038226      0.063084      0.017363      0.007966      0.017384      0.001219
0.870000      0.117405      0.169852      0.082991      0.033650      0.056623      0.014635      0.006455      0.014559      0.000868
0.880000      0.110276      0.162140      0.076853      0.029266      0.050290      0.012129      0.005127      0.011986      0.000592
0.890000      0.102960      0.154051      0.070664      0.025091      0.044108      0.009849      0.003976      0.009670      0.000381
0.900000      0.095437      0.145536      0.064417      0.021142      0.038102      0.007803      0.002995      0.007612      0.000226
0.910000      0.087683      0.136532      0.058109      0.017439      0.032305      0.005994      0.002178      0.005814      0.000119
0.920000      0.079672      0.126966      0.051738      0.014006      0.026753      0.004428      0.001514      0.004276      0.000050
0.930000      0.071375      0.116746      0.045302      0.010867      0.021494      0.003106      0.000993      0.002995      0.000011
0.940000      0.062754      0.105755      0.038800      0.008053      0.016585      0.002031      0.000603      0.001966      -0.000008
0.950000      0.053767      0.093835      0.032238      0.005598      0.012094      0.001199      0.000329      0.001178      -0.000012
0.960000      0.044359      0.080768      0.025624      0.003539      0.008110      0.000602      0.000153      0.000617      -0.000010
0.970000      0.034457      0.066224      0.018979      0.001917      0.004746      0.000226      0.000055      0.000259      -0.000005
0.980000      0.023954      0.049639      0.012347      0.000776      0.002146      0.000040      0.000012      0.000072      -0.000001
0.990000      0.012668      0.029806      0.005838      0.000148      0.000501      -0.000006      0.000001      0.000007      -0.000000
1.000000      0.000000      0.000000      0.000000      0.000000      0.000000      0.000000      0.000000      0.000000      0.000000


==> anc/fig3_rightX.txt <==
0.010000      53.123200      63.883400      41.176700      48.585800      57.919500      37.969400      44.380400      52.524300      34.741000
0.020000      21.144700      24.777200      16.909000      19.267100      22.367900      15.540800      17.553200      20.223700      14.185000
0.030000      12.268900      14.147000      10.002300      11.167900      12.750400      9.190160      10.178800      11.525300      8.402360
0.040000      8.322080      9.481880      6.882580      7.579390      8.544380      6.333540      6.921870      7.731790      5.812170
0.050000      6.155240      6.945380      5.150010      5.614910      6.263570      4.752650      5.142300      5.677970      4.382000
0.060000      4.811710      5.384650      4.066070      4.399540      4.862900      3.766360      4.042130      4.417530      3.490120
0.070000      3.909570      4.343190      3.332910      3.584710      3.929480      3.100650      3.304270      3.577460      2.887280
0.080000      3.268630      3.607160      2.808900      3.006330      3.270270      2.625450      2.779790      2.983710      2.455580
0.090000      2.793660      3.064150      2.418620      2.577830      2.784000      2.271710      2.390320      2.545200      2.132540
0.100000      2.429970      2.649940      2.118500      2.249590      2.412910      1.999610      2.091010      2.210100      1.882260
0.110000      2.144080      2.325430      1.881740      1.991300      2.121910      1.784690      1.854540      1.946980      1.682700
0.120000      1.914460      2.065550      1.691000      1.783500      1.888520      1.611200      1.663390      1.735850      1.519660
0.130000      1.726690      1.853560      1.534610      1.613180      1.697780      1.468530      1.505870      1.563490      1.383580
0.140000      1.570770      1.677930      1.404480      1.471350      1.539390      1.349350      1.373910      1.420890      1.267860
0.150000      1.439580      1.530440      1.294780      1.351580      1.406050      1.248380      1.261770      1.301670      1.167780
0.160000      1.327910      1.405120      1.201270      1.249230      1.292450      1.161790      1.165290      1.201140      1.079980
0.170000      1.231890      1.297530      1.120760      1.160820      1.194690      1.086690      1.081350      1.115440      1.001930
0.180000      1.148580      1.204300      1.050840      1.083720      1.109850      1.020880      1.007610      1.040630      0.931468
0.190000      1.075710      1.122850      0.989622      1.015890      1.035770      0.962643      0.942265      0.974540      0.867381
0.200000      1.011490      1.051150      0.935647      0.955759      0.970913      0.910606      0.883896      0.915678      0.808878
0.210000      0.954520      0.987604      0.887743      0.902072      0.914279      0.863655      0.831391      0.863514      0.755602
0.220000      0.903672      0.930938      0.844972      0.853825      0.865085      0.820845      0.783855      0.817356      0.707129
0.230000      0.858032      0.880116      0.806573      0.810208      0.821228      0.780981      0.740567      0.776023      0.662832
0.240000      0.816852      0.834295      0.771923      0.770559      0.781426      0.743251      0.700938      0.738611      0.622185
0.250000      0.779518      0.792781      0.740508      0.734332      0.745120      0.707323      0.664482      0.704439      0.584748
0.260000      0.745517      0.754998      0.711899      0.701075      0.711846      0.673125      0.630795      0.672988      0.550145
0.270000      0.714421      0.720465      0.685736      0.670410      0.681607      0.640844      0.599541      0.643859      0.518059
0.280000      0.685870      0.688776      0.661718      0.642019      0.654821      0.610795      0.570435      0.616735      0.488218
0.290000      0.659559      0.659590      0.639586      0.615632      0.630644      0.582783      0.543237      0.591359      0.460388
0.300000      0.635226      0.635226      0.618912      0.591019      0.608451      0.556605      0.517741      0.567523      0.434369
0.310000      0.612648      0.612648      0.599159      0.567984      0.587850      0.532078      0.493771      0.545050      0.409987
0.320000      0.591633      0.591633      0.579918      0.546357      0.568587      0.509041      0.471177      0.523793      0.387092
0.330000      0.572015      0.572015      0.560851      0.525991      0.550475      0.487350      0.449825      0.503628      0.365550
0.340000      0.553649      0.553649      0.541893      0.506760      0.533372      0.466878      0.429603      0.484446      0.345247
0.350000      0.536409      0.536409      0.523250      0.488552      0.517164      0.447512      0.410410      0.466156      0.326081
0.360000      0.520184      0.522431      0.505335      0.471270      0.501755      0.429152      0.392158      0.448676      0.307963
0.370000      0.504876      0.509573      0.488441      0.454829      0.487063      0.411710      0.374772      0.431935      0.290813
0.380000      0.490401      0.497413      0.472476      0.439151      0.473017      0.395108      0.358181      0.415873      0.274562
0.390000      0.476681      0.485890      0.457358      0.424172      0.459558      0.379275      0.342327      0.400435      0.259146
0.400000      0.463650      0.474944      0.443009      0.409830      0.446630      0.364150      0.327155      0.385573      0.244508
0.410000      0.451246      0.464526      0.429364      0.396074      0.434187      0.349676      0.312618      0.371243      0.230600
0.420000      0.439416      0.454589      0.416362      0.382855      0.422186      0.335804      0.298673      0.357408      0.217375
0.430000      0.428112      0.445092      0.403950      0.370132      0.410590      0.322489      0.285281      0.344034      0.204793
0.440000      0.417290      0.435999      0.392080      0.357865      0.399364      0.309691      0.272409      0.331091      0.192817
0.450000      0.406910      0.427276      0.380707      0.346021      0.388478      0.297373      0.260025      0.318550      0.181413
0.460000      0.396937      0.418893      0.369793      0.334569      0.377904      0.285504      0.248102      0.306389      0.170551
0.470000      0.387339      0.410823      0.359302      0.323479      0.367618      0.274054      0.236614      0.294584      0.160203
0.480000      0.378086      0.403040      0.349201      0.312728      0.357597      0.262996      0.225539      0.283115      0.150344
0.490000      0.369152      0.395522      0.339461      0.302291      0.347820      0.252306      0.214856      0.271966      0.140950
0.500000      0.360512      0.388248      0.330055      0.292148      0.338267      0.241962      0.204546      0.261120      0.132000
0.510000      0.352142      0.381198      0.320958      0.282278      0.328923      0.231945      0.194592      0.250562      0.123475
0.520000      0.344024      0.374355      0.312148      0.272666      0.319771      0.222236      0.184980      0.240278      0.115355
0.530000      0.336136      0.367702      0.303604      0.263295      0.310796      0.212819      0.175694      0.230259      0.107626
0.540000      0.328462      0.361224      0.295306      0.254149      0.301985      0.203680      0.166723      0.220491      0.100270
0.550000      0.320984      0.354906      0.287236      0.245216      0.293325      0.194804      0.158055      0.210967      0.093274
0.560000      0.313688      0.348734      0.279378      0.236484      0.284804      0.186179      0.149679      0.201678      0.086624
0.570000      0.306559      0.342697      0.271717      0.227940      0.276413      0.177796      0.141586      0.192616      0.080307
0.580000      0.299583      0.336781      0.264238      0.219576      0.268142      0.169643      0.133767      0.183773      0.074312
0.590000      0.292747      0.330976      0.256928      0.211381      0.259980      0.161711      0.126214      0.175145      0.068626
0.600000      0.286040      0.325270      0.249773      0.203346      0.251919      0.153993      0.118921      0.166726      0.063241
0.610000      0.279449      0.319653      0.242764      0.195465      0.243953      0.146481      0.111881      0.158512      0.058145
0.620000      0.272964      0.314114      0.235887      0.187730      0.236072      0.139168      0.105088      0.150498      0.053329
0.630000      0.266574      0.308643      0.229133      0.180135      0.228271      0.132050      0.098537      0.142681      0.048785
0.640000      0.260269      0.303231      0.222492      0.172674      0.220544      0.125120      0.092223      0.135059      0.044503
0.650000      0.254039      0.297868      0.215955      0.165341      0.212884      0.118375      0.086142      0.127630      0.040475
0.660000      0.247875      0.292544      0.209511      0.158133      0.205286      0.111810      0.080290      0.120392      0.036692
0.670000      0.241768      0.287249      0.203153      0.151045      0.197746      0.105423      0.074664      0.113344      0.033148
0.680000      0.235708      0.281974      0.196873      0.144073      0.190260      0.099211      0.069260      0.106486      0.029835
0.690000      0.229686      0.276709      0.190662      0.137216      0.182822      0.093172      0.064077      0.099817      0.026744
0.700000      0.223694      0.271445      0.184513      0.130471      0.175431      0.087304      0.059112      0.093338      0.023869
0.710000      0.217722      0.266170      0.178418      0.123835      0.168083      0.081607      0.054362      0.087050      0.021203
0.720000      0.211763      0.260875      0.172371      0.117309      0.160777      0.076079      0.049826      0.080954      0.018737
0.730000      0.205807      0.255549      0.166364      0.110891      0.153509      0.070722      0.045502      0.075052      0.016466
0.740000      0.199846      0.250180      0.160391      0.104581      0.146279      0.065534      0.041389      0.069346      0.014381
0.750000      0.193870      0.244757      0.154445      0.098380      0.139087      0.060518      0.037484      0.063838      0.012476
0.760000      0.187871      0.239268      0.148520      0.092289      0.131932      0.055675      0.033788      0.058532      0.010743
0.770000      0.181839      0.233698      0.142609      0.086310      0.124816      0.051006      0.030299      0.053430      0.009176
0.780000      0.175764      0.228035      0.136707      0.080445      0.117739      0.046514      0.027014      0.048536      0.007766
0.790000      0.169638      0.222262      0.130807      0.074698      0.110704      0.042201      0.023935      0.043854      0.006506
0.800000      0.163449      0.216364      0.124903      0.069073      0.103715      0.038072      0.021058      0.039388      0.005388
0.810000      0.157187      0.210324      0.118990      0.063575      0.096776      0.034129      0.018383      0.035142      0.004405
0.820000      0.150840      0.204121      0.113061      0.058209      0.089892      0.030376      0.015908      0.031122      0.003548
0.830000      0.144398      0.197735      0.107111      0.052983      0.083072      0.026818      0.013631      0.027331      0.002809
0.840000      0.137847      0.191143      0.101135      0.047904      0.076323      0.023460      0.011550      0.023774      0.002181
0.850000      0.131174      0.184319      0.095126      0.042981      0.069656      0.020306      0.009663      0.020457      0.001654
0.860000      0.124365      0.177233      0.089080      0.038226      0.063084      0.017363      0.007966      0.017384      0.001219
0.870000      0.117405      0.169852      0.082991      0.033650      0.056623      0.014635      0.006455      0.014559      0.000868
0.880000      0.110276      0.162140      0.076853      0.029266      0.050290      0.012129      0.005127      0.011986      0.000592
0.890000      0.102960      0.154051      0.070664      0.025091      0.044108      0.009849      0.003976      0.009670      0.000381
0.900000      0.095437      0.145536      0.064417      0.021142      0.038102      0.007803      0.002995      0.007612      0.000226
0.910000      0.087683      0.136532      0.058109      0.017439      0.032305      0.005994      0.002178      0.005814      0.000119
0.920000      0.079672      0.126966      0.051738      0.014006      0.026753      0.004428      0.001514      0.004276      0.000050
0.930000      0.071375      0.116746      0.045302      0.010867      0.021494      0.003106      0.000993      0.002995      0.000011
0.940000      0.062754      0.105755      0.038800      0.008053      0.016585      0.002031      0.000603      0.001966      -0.000008
0.950000      0.053767      0.093835      0.032238      0.005598      0.012094      0.001199      0.000329      0.001178      -0.000012
0.960000      0.044359      0.080768      0.025624      0.003539      0.008110      0.000602      0.000153      0.000617      -0.000010
0.970000      0.034457      0.066224      0.018979      0.001917      0.004746      0.000226      0.000055      0.000259      -0.000005
0.980000      0.023954      0.049639      0.012347      0.000776      0.002146      0.000040      0.000012      0.000072      -0.000001
0.990000      0.012668      0.029806      0.005838      0.000148      0.000501      -0.000006      0.000001      0.000007      -0.000000
1.000000      0.000000      0.000000      0.000000      0.000000      0.000000      0.000000      0.000000      0.000000      0.000000

==> anc/fig4_left.txt <==
Fig. 4, left panel
z           | NLO            | subtraction
-----------------------------------------------------------------------------------------------------------------------------------------------
0.01          -140.551          0.386402
0.02          -65.8763          0.680253
0.03          -41.0609          0.934917
0.04          -28.667          1.16231
0.05          -21.2221          1.36835
0.06          -16.2413          1.55665
0.07          -12.6625          1.72974
0.08          -9.95648          1.88948
0.09          -7.83015          2.03734
0.1          -6.10833          2.17451
0.11          -4.67997          2.302
0.12          -3.47134          2.42066
0.13          -2.4316          2.53124
0.14          -1.52458          2.63443
0.15          -0.723901          2.73081
0.16          -0.00982076          2.82095
0.17          0.632678          2.90534
0.18          1.21524          2.98445
0.19          1.74702          3.05873
0.2          2.23532          3.12859
0.21          2.68605          3.1944
0.22          3.10402          3.25655
0.23          3.49321          3.31538
0.24          3.85693          3.37123
0.25          4.19795          3.42443
0.26          4.51865          3.47528
0.27          4.82103          3.52408
0.28          5.10683          3.57112
0.29          5.37755          3.61669
0.3          5.63451          3.66105
0.31          5.87885          3.70448
0.32          6.11159          3.74722
0.33          6.33364          3.78953
0.34          6.54582          3.83164
0.35          6.74884          3.87381
0.36          6.94338          3.91625
0.37          7.13002          3.95919
0.38          7.30933          4.00285
0.39          7.48181          4.04744
0.4          7.64791          4.09317
0.41          7.80808          4.14023
0.42          7.96271          4.18881
0.43          8.11218          4.2391
0.44          8.25685          4.29127
0.45          8.39703          4.3455
0.46          8.53305          4.40194
0.47          8.6652          4.46074
0.48          8.79376          4.52204
0.49          8.91898          4.58597
0.5          9.04113          4.65264
0.51          9.16042          4.72217
0.52          9.2771          4.79463
0.53          9.39136          4.87011
0.54          9.5034          4.94864
0.55          9.61341          5.03028
0.56          9.72155          5.11502
0.57          9.82797          5.20286
0.58          9.93282          5.29375
0.59          10.0362          5.38762
0.6          10.1382          5.48436
0.61          10.239          5.58382
0.62          10.3385          5.68581
0.63          10.4369          5.79008
0.64          10.534          5.89633
0.65          10.6299          6.0042
0.66          10.7245          6.11322
0.67          10.8177          6.22288
0.68          10.9092          6.33254
0.69          10.9989          6.44146
0.7          11.0864          6.54875
0.71          11.1713          6.65339
0.72          11.2532          6.75418
0.73          11.3313          6.84968
0.74          11.405          6.93824
0.75          11.4733          7.01791
0.76          11.535          7.08639
0.77          11.5889          7.14099
0.78          11.6331          7.17851
0.79          11.6656          7.19518
0.8          11.6841          7.1865
0.81          11.6853          7.14709
0.82          11.6655          7.07049
0.83          11.6201          6.94888
0.84          11.5434          6.77271
0.85          11.4281          6.53025
0.86          11.265          6.20693
0.87          11.0426          5.78443
0.88          10.7456          5.23942
0.89          10.3542          4.54169
0.9          9.84147          3.65144
0.91          9.17083          2.51492
0.92          8.29043          1.05765
0.93          7.12455          -0.827222
0.94          5.55756          -3.29982
0.95          3.40232          -6.61411
0.96          0.33075          -11.2056
0.97          -4.3034          -17.9117
0.98          -12.0368          -28.6678
0.99          -28.1643          -49.9049


==> anc/fig4_right.txt <==
Fig. 4, right panel
z           | NLO            | subtraction
-----------------------------------------------------------------------------------------------------------------------------------------------
0.01          -139.721          0.193201
0.02          -64.6125          0.340127
0.03          -39.4807          0.467459
0.04          -26.8392          0.581157
0.05          -19.1939          0.684173
0.06          -14.0478          0.778326
0.07          -10.3313          0.86487
0.08          -7.51007          0.94474
0.09          -5.28718          1.01867
0.1          -3.48468          1.08726
0.11          -1.98936          1.151
0.12          -0.725792          1.21033
0.13          0.358248          1.26562
0.14          1.30004          1.31721
0.15          2.12694          1.36541
0.16          2.85944          1.41047
0.17          3.51324          1.45267
0.18          4.10055          1.49223
0.19          4.63102          1.52937
0.2          5.11237          1.56429
0.21          5.55088          1.5972
0.22          5.95168          1.62828
0.23          6.31903          1.65769
0.24          6.65649          1.68562
0.25          6.96705          1.71221
0.26          7.25327          1.73764
0.27          7.51734          1.76204
0.28          7.76112          1.78556
0.29          7.98627          1.80834
0.3          8.1942          1.83053
0.31          8.38618          1.85224
0.32          8.5633          1.87361
0.33          8.72655          1.89476
0.34          8.87682          1.91582
0.35          9.01488          1.9369
0.36          9.14145          1.95813
0.37          9.25717          1.9796
0.38          9.36262          2.00143
0.39          9.45833          2.02372
0.4          9.5448          2.04659
0.41          9.62246          2.07011
0.42          9.69174          2.09441
0.43          9.753          2.11955
0.44          9.8066          2.14564
0.45          9.85287          2.17275
0.46          9.89211          2.20097
0.47          9.92459          2.23037
0.48          9.95058          2.26102
0.49          9.97033          2.29298
0.5          9.98405          2.32632
0.51          9.99195          2.36109
0.52          9.99423          2.39732
0.53          9.99105          2.43505
0.54          9.98258          2.47432
0.55          9.96895          2.51514
0.56          9.9503          2.55751
0.57          9.92673          2.60143
0.58          9.89833          2.64687
0.59          9.86517          2.69381
0.6          9.82729          2.74218
0.61          9.78474          2.79191
0.62          9.73749          2.8429
0.63          9.68554          2.89504
0.64          9.62883          2.94817
0.65          9.56725          3.0021
0.66          9.50069          3.05661
0.67          9.42897          3.11144
0.68          9.35187          3.16627
0.69          9.2691          3.22073
0.7          9.18032          3.27438
0.71          9.08511          3.3267
0.72          8.98295          3.37709
0.73          8.87324          3.42484
0.74          8.75522          3.46912
0.75          8.62802          3.50895
0.76          8.4906          3.54319
0.77          8.34169          3.57049
0.78          8.1798          3.58925
0.79          8.00313          3.59759
0.8          7.80953          3.59325
0.81          7.59639          3.57355
0.82          7.36059          3.53525
0.83          7.09827          3.47444
0.84          6.80475          3.38635
0.85          6.4742          3.26512
0.86          6.09936          3.10346
0.87          5.67107          2.89221
0.88          5.17758          2.61971
0.89          4.60364          2.27085
0.9          3.92906          1.82572
0.91          3.12645          1.25746
0.92          2.15772          0.528826
0.93          0.967991          -0.413611
0.94          -0.525281          -1.64991
0.95          -2.45357          -3.30705
0.96          -5.04334          -5.60282
0.97          -8.73185          -8.95587
0.98          -14.5348          -14.3339
0.99          -25.8466          -24.9525


==> anc/fig5_left.txt <==
Fig. 5, left panel
z         |   NLO                                    |  NLO+Resum
          |   central       upper         lower      |  central       upper         lower      
-----------------------------------------------------------------------------------------------------------------------------------------------
0.010000      -11.363400      -9.065380      -15.732400      -10.603500      -8.593090      -14.175700
0.020000      -5.311070      -4.228410      -7.368500      -4.599150      -3.771880      -5.972880
0.030000      -3.293510      -2.612390      -4.586840      -2.601590      -2.157730      -3.277070
0.040000      -2.281300      -1.799010      -3.195950      -1.599020      -1.341460      -1.942950
0.050000      -1.669740      -1.305580      -2.359210      -0.992699      -0.843447      -1.149260
0.060000      -1.257760      -0.971571      -1.798400      -0.584218      -0.504544      -0.624610
0.070000      -0.959423      -0.728390      -1.394640      -0.288986      -0.256828      -0.253533
0.080000      -0.731894      -0.541840      -1.088650      -0.064900      -0.066466      0.021345
0.090000      -0.551456      -0.392986      -0.847629      0.111345      0.085283      0.231753
0.100000      -0.403931      -0.270509      -0.651960      0.253701      0.209642      0.396678
0.110000      -0.280331      -0.167233      -0.489210      0.371036      0.313743      0.528189
0.120000      -0.174685      -0.078390      -0.351121      0.469263      0.402344      0.634341
0.130000      -0.082879      -0.000694      -0.232003      0.552486      0.478742      0.720726
0.140000      -0.001984      0.068194      -0.127805      0.623648      0.545303      0.791362
0.150000      0.070140      0.129984      -0.035571      0.684919      0.603766      0.849214
0.160000      0.135092      0.185954      0.046909      0.737937      0.655448      0.896527
0.170000      0.194089      0.237077      0.121318      0.783971      0.701363      0.935036
0.180000      0.248077      0.284111      0.188960      0.824017      0.742308      0.966110
0.190000      0.297799      0.327649      0.250861      0.858872      0.778920      0.990844
0.200000      0.343851      0.368170      0.307841      0.889185      0.811717      1.010130
0.210000      0.386712      0.406057      0.360562      0.915489      0.841123      1.024700
0.220000      0.426776      0.441627      0.409562      0.938232      0.867495      1.035170
0.230000      0.464367      0.475140      0.455290      0.957788      0.891130      1.042050
0.240000      0.499756      0.506815      0.498116      0.974480      0.912285      1.045780
0.250000      0.533173      0.539518      0.533173      0.988582      0.931179      1.046730
0.260000      0.564811      0.576281      0.564811      1.000340      0.948002      1.045250
0.270000      0.594837      0.612085      0.592526      1.009950      0.962921      1.041590
0.280000      0.623396      0.646002      0.618446      1.017610      0.976084      1.036020
0.290000      0.650612      0.678188      0.643224      1.023480      0.987621      1.028760
0.300000      0.676596      0.708790      0.666951      1.027710      0.997650      1.019990
0.310000      0.701444      0.737939      0.689705      1.030430      1.006280      1.009880
0.320000      0.725245      0.765752      0.711559      1.031750      1.013590      0.998601
0.330000      0.748074      0.792330      0.732578      1.031790      1.019690      0.986278
0.340000      0.770003      0.817766      0.752819      1.030650      1.024640      0.973035
0.350000      0.791094      0.842144      0.772336      1.028400      1.028530      0.958983
0.360000      0.811406      0.865539      0.791177      1.025140      1.031410      0.944223
0.370000      0.830992      0.888019      0.809390      1.020940      1.033350      0.928843
0.380000      0.849902      0.909649      0.827014      1.015870      1.034400      0.912925
0.390000      0.868181      0.930486      0.844091      1.009990      1.034620      0.896541
0.400000      0.885873      0.950585      0.860658      1.003360      1.034060      0.879759
0.410000      0.903018      0.969996      0.876749      0.996029      1.032750      0.862636
0.420000      0.919654      0.988765      0.892399      0.988055      1.030750      0.845227
0.430000      0.935817      1.006940      0.907640      0.979480      1.028100      0.827580
0.440000      0.951542      1.024550      0.922503      0.970347      1.024810      0.809738
0.450000      0.966862      1.041650      0.937018      0.960694      1.020940      0.791739
0.460000      0.981808      1.058270      0.951214      0.950557      1.016520      0.773620
0.470000      0.996412      1.074450      0.965119      0.939968      1.011560      0.755409
0.480000      1.010700      1.090220      0.978761      0.928958      1.006100      0.737134
0.490000      1.024710      1.105600      0.992167      0.917554      1.000170      0.718819
0.500000      1.038450      1.120640      1.005360      0.905779      0.993772      0.700484
0.510000      1.051970      1.135370      1.018380      0.893656      0.986941      0.682148
0.520000      1.065290      1.149800      1.031230      0.881205      0.979692      0.663825
0.530000      1.078420      1.163960      1.043950      0.868442      0.972040      0.645529
0.540000      1.091400      1.177890      1.056560      0.855383      0.963998      0.627270
0.550000      1.104250      1.191600      1.069090      0.842039      0.955578      0.609057
0.560000      1.117000      1.205120      1.081560      0.828422      0.946790      0.590897
0.570000      1.129660      1.218470      1.094000      0.814538      0.937640      0.572794
0.580000      1.142260      1.231660      1.106420      0.800395      0.928133      0.554752
0.590000      1.154810      1.244710      1.118850      0.785997      0.918273      0.536774
0.600000      1.167350      1.257650      1.131310      0.771344      0.908060      0.518860
0.610000      1.179880      1.270480      1.143830      0.756437      0.897492      0.501012
0.620000      1.192420      1.283210      1.156430      0.741273      0.886565      0.483228
0.630000      1.205000      1.295850      1.169120      0.725848      0.875272      0.465508
0.640000      1.217620      1.308400      1.181930      0.710157      0.863604      0.447850
0.650000      1.230290      1.320880      1.194870      0.694191      0.851549      0.430252
0.660000      1.243030      1.333260      1.207960      0.677939      0.839092      0.412715
0.670000      1.255840      1.345560      1.221220      0.661391      0.826214      0.395235
0.680000      1.268730      1.357740      1.234660      0.644533      0.812896      0.377815
0.690000      1.281690      1.369800      1.248290      0.627350      0.799113      0.360453
0.700000      1.294720      1.381700      1.262110      0.609826      0.784837      0.343152
0.710000      1.307810      1.393400      1.276130      0.591943      0.770039      0.325916
0.720000      1.320940      1.404860      1.290350      0.573682      0.754683      0.308749
0.730000      1.334080      1.416020      1.304760      0.555023      0.738731      0.291659
0.740000      1.347210      1.426800      1.319360      0.535946      0.722142      0.274657
0.750000      1.360260      1.437110      1.334110      0.516432      0.704870      0.257756
0.760000      1.373190      1.446820      1.348990      0.496459      0.686864      0.240972
0.770000      1.385910      1.455810      1.363950      0.476008      0.668071      0.224326
0.780000      1.398330      1.463880      1.378940      0.455061      0.648434      0.207844
0.790000      1.410300      1.470830      1.393870      0.433603      0.627890      0.191555
0.800000      1.421690      1.476380      1.408650      0.411621      0.606374      0.175495
0.810000      1.432290      1.480230      1.423140      0.389108      0.583818      0.159706
0.820000      1.441840      1.481950      1.437180      0.366061      0.560149      0.144234
0.830000      1.450030      1.481070      1.450030      0.342487      0.535295      0.129136
0.840000      1.456460      1.477940      1.456460      0.318401      0.509183      0.114473
0.850000      1.460620      1.476310      1.460620      0.293835      0.481739      0.100315
0.860000      1.461850      1.483280      1.455640      0.268834      0.452897      0.086738
0.870000      1.459300      1.490140      1.436190      0.243466      0.422595      0.073827
0.880000      1.451870      1.493740      1.408810      0.217824      0.390789      0.061674
0.890000      1.438050      1.492980      1.371290      0.192037      0.357452      0.050375
0.900000      1.415850      1.486340      1.320700      0.166275      0.322593      0.040032
0.910000      1.382470      1.471700      1.253000      0.140760      0.286270      0.030744
0.920000      1.333940      1.446020      1.162450      0.115781      0.248613      0.022608
0.930000      1.264420      1.404790      1.040690      0.091708      0.209865      0.015709
0.940000      1.164910      1.341040      0.874895      0.069013      0.170434      0.010111
0.950000      1.020740      1.243340      0.644280      0.048287      0.130981      0.005839
0.960000      0.806054      1.091420      0.312354      0.030256      0.092563      0.002863
0.970000      0.469578      0.844965      -0.192871      0.015778      0.056862      0.001071
0.980000      -0.111292      0.407090      -1.042830      0.005757      0.026573      0.000237
0.990000      -1.361340      -0.559182      -2.829010      0.000810      0.005963      0.000013


==> anc/fig5_right.txt <==
Fig. 5, right panel
z         |   NLO                                    |  NLO+Resum
          |   central       upper         lower      |  central       upper         lower      
-----------------------------------------------------------------------------------------------------------------------------------------------
0.010000      -11.296200      -9.011780      -15.639500      -10.889800      -8.754670      -14.826000
0.020000      -5.208800      -4.146770      -7.227010      -4.797220      -3.882100      -6.424150
0.030000      -3.165640      -2.510310      -4.409920      -2.749990      -2.238950      -3.616570
0.040000      -2.133390      -1.680940      -2.991310      -1.715120      -1.404150      -2.208370
0.050000      -1.505610      -1.174560      -2.132120      -1.086160      -0.893546      -1.360940
0.060000      -1.080260      -0.829879      -1.552820      -0.660948      -0.545749      -0.794835
0.070000      -0.770786      -0.577807      -1.133640      -0.352844      -0.291570      -0.390269
0.080000      -0.533932      -0.383812      -0.814752      -0.118495      -0.096398      -0.087335
0.090000      -0.345680      -0.228721      -0.562920      0.066201      0.059017      0.147279
0.100000      -0.191627      -0.101032      -0.358219      0.215727      0.186239      0.333587
0.110000      -0.062608      0.006569      -0.187972      0.339317      0.292640      0.484352
0.120000      0.047483      0.098960      -0.043733      0.443141      0.383149      0.608103
0.130000      0.142873      0.179518      0.080344      0.531485      0.461187      0.710765
0.140000      0.226583      0.250653      0.188437      0.607422      0.529210      0.796588
0.150000      0.300828      0.314136      0.283606      0.673215      0.589020      0.868704
0.160000      0.367271      0.371390      0.367271      0.730573      0.641985      0.929477
0.170000      0.427182      0.443822      0.423149      0.780809      0.689153      0.980726
0.180000      0.481555      0.511996      0.470490      0.824953      0.731347      1.023880
0.190000      0.531171      0.573751      0.513944      0.863826      0.769219      1.060070
0.200000      0.576660      0.629953      0.554015      0.898089      0.803301      1.090220
0.210000      0.618532      0.681304      0.591113      0.928286      0.834024      1.115090
0.220000      0.657207      0.728383      0.625573      0.954866      0.861747      1.135290
0.230000      0.693030      0.771665      0.657676      0.978204      0.886773      1.151340
0.240000      0.726295      0.811551      0.687654      0.998619      0.909350      1.163700
0.250000      0.757246      0.848378      0.715708      1.016380      0.929707      1.172740
0.260000      0.786095      0.882432      0.742007      1.031730      0.948012      1.178780
0.270000      0.813020      0.913960      0.766696      1.044860      0.964444      1.182110
0.280000      0.838179      0.943173      0.789902      1.055950      0.979140      1.182980
0.290000      0.861708      0.970256      0.811736      1.065170      0.992226      1.181600
0.300000      0.883725      0.995370      0.832296      1.072640      1.003810      1.178170
0.310000      0.904336      1.018660      0.851668      1.078500      1.014000      1.172850
0.320000      0.923636      1.040240      0.869929      1.082850      1.022890      1.165820
0.330000      0.941707      1.060240      0.887150      1.085800      1.030530      1.157200
0.340000      0.958626      1.078740      0.903392      1.087430      1.037030      1.147120
0.350000      0.974460      1.095850      0.918712      1.087840      1.042440      1.135710
0.360000      0.989273      1.111630      0.933163      1.087090      1.046830      1.123060
0.370000      1.003120      1.126170      0.946794      1.085260      1.050250      1.109280
0.380000      1.016050      1.139530      0.959648      1.082410      1.052760      1.094450
0.390000      1.028120      1.151780      0.971766      1.078610      1.054410      1.078670
0.400000      1.039370      1.162960      0.983188      1.073910      1.055230      1.062000
0.410000      1.049840      1.173130      0.993950      1.068360      1.055280      1.044530
0.420000      1.059570      1.182340      1.004090      1.062010      1.054590      1.026320
0.430000      1.068590      1.190640      1.013630      1.054910      1.053210      1.007430
0.440000      1.076950      1.198060      1.022610      1.047110      1.051170      0.987933
0.450000      1.084670      1.204650      1.031060      1.038640      1.048510      0.967879
0.460000      1.091780      1.210430      1.039000      1.029540      1.045250      0.947323
0.470000      1.098320      1.215450      1.046470      1.019850      1.041430      0.926320
0.480000      1.104310      1.219730      1.053490      1.009610      1.037080      0.904916
0.490000      1.109780      1.223310      1.060080      0.998843      1.032220      0.883160
0.500000      1.114760      1.226210      1.066270      0.987591      1.026890      0.861097
0.510000      1.119260      1.228460      1.072090      0.975880      1.021100      0.838769
0.520000      1.123320      1.230090      1.077550      0.963739      1.014880      0.816218
0.530000      1.126950      1.231100      1.082690      0.951195      1.008260      0.793482
0.540000      1.130180      1.231540      1.087520      0.938276      1.001260      0.770601
0.550000      1.133020      1.231410      1.092060      0.925005      0.993890      0.747609
0.560000      1.135510      1.230730      1.096340      0.911407      0.986179      0.724543
0.570000      1.137650      1.229520      1.100380      0.897503      0.978143      0.701435
0.580000      1.139470      1.227800      1.104190      0.883315      0.969800      0.678318
0.590000      1.140970      1.225560      1.107800      0.868862      0.961165      0.655223
0.600000      1.142190      1.222840      1.111230      0.854164      0.952253      0.632181
0.610000      1.143120      1.219620      1.114490      0.839238      0.943079      0.609219
0.620000      1.143790      1.215910      1.117610      0.824099      0.933653      0.586367
0.630000      1.144200      1.211730      1.120590      0.808762      0.923988      0.563649
0.640000      1.144370      1.207060      1.123460      0.793242      0.914092      0.541093
0.650000      1.144300      1.201900      1.126230      0.777549      0.903972      0.518723
0.660000      1.144000      1.196250      1.128910      0.761693      0.893635      0.496563
0.670000      1.143470      1.190080      1.131520      0.745685      0.883085      0.474634
0.680000      1.142710      1.183380      1.134060      0.729529      0.872323      0.452960
0.690000      1.141720      1.176130      1.136550      0.713233      0.861348      0.431562
0.700000      1.140480      1.168300      1.138980      0.696798      0.850157      0.410457
0.710000      1.138990      1.159970      1.138990      0.680225      0.838744      0.389667
0.720000      1.137230      1.152170      1.137230      0.663513      0.827099      0.369209
0.730000      1.135180      1.147370      1.135180      0.646658      0.815209      0.349099
0.740000      1.132790      1.148190      1.130140      0.629653      0.803058      0.329354
0.750000      1.130030      1.150320      1.118560      0.612487      0.790622      0.309990
0.760000      1.126840      1.152330      1.105970      0.595147      0.777874      0.291019
0.770000      1.123150      1.154200      1.092260      0.577616      0.764782      0.272456
0.780000      1.118890      1.155870      1.077250      0.559872      0.751305      0.254313
0.790000      1.113940      1.157290      1.060770      0.541888      0.737394      0.236601
0.800000      1.108170      1.158380      1.042600      0.523632      0.722993      0.219331
0.810000      1.101420      1.159020      1.022440      0.505067      0.708031      0.202513
0.820000      1.093490      1.159100      0.999981      0.486148      0.692429      0.186156
0.830000      1.084120      1.158440      0.974803      0.466823      0.676090      0.170270
0.840000      1.073010      1.156840      0.946406      0.447031      0.658900      0.154861
0.850000      1.059750      1.154010      0.914164      0.426700      0.640725      0.139940
0.860000      1.043840      1.149600      0.877294      0.405751      0.621404      0.125516
0.870000      1.024640      1.143160      0.834803      0.384087      0.600746      0.111598
0.880000      1.001300      1.134070      0.785415      0.361601      0.578522      0.098199
0.890000      0.972723      1.121520      0.727469      0.338170      0.554458      0.085336
0.900000      0.937420      1.104420      0.658756      0.313650      0.528218      0.073029
0.910000      0.893360      1.081260      0.576276      0.287883      0.499398      0.061308
0.920000      0.837684      1.049870      0.475843      0.260688      0.467493      0.050213
0.930000      0.766233      1.007100      0.351412      0.231872      0.431879      0.039801
0.940000      0.672685      0.948111      0.193868      0.201232      0.391768      0.030157
0.950000      0.546885      0.865070      -0.011339      0.168577      0.346154      0.021402
0.960000      0.371186      0.744280      -0.289322      0.133790      0.293739      0.013713
0.970000      0.111231      0.558906      -0.688675      0.096963      0.232848      0.007354
0.980000      -0.313430      0.245729      -1.322500      0.058810      0.161431      0.002707
0.990000      -1.173800      -0.409473      -2.569530      0.022107      0.077956      0.000265


==> anc/fig6_left.txt <==
Fig. 6, left panel
z         |   NLO+DGLAP                              |  NLO+Resum+DGLAP
          |   central       upper         lower      |  central       upper         lower      
-----------------------------------------------------------------------------------------------------------------------------------------------
0.010000      108.391000      134.737000      77.892000      73.765000      94.785000      46.489000
0.020000      44.210100      53.377600      33.106800      30.285000      37.773000      20.237400
0.030000      26.067200      30.901900      20.030200      17.996100      22.008800      12.501100
0.040000      17.911300      20.941800      14.035000      12.472400      15.018500      8.930940
0.050000      13.398800      15.487900      10.670800      9.413430      11.186900      6.912310
0.060000      10.583700      12.113100      8.549270      7.500810      8.812320      5.626700
0.070000      8.683730      9.850420      7.104970      6.205120      7.216770      4.740370
0.080000      7.327830      8.244470      6.066870      5.275540      6.081260      4.093350
0.090000      6.318880      7.055040      5.289780      4.579120      5.237590      3.599960
0.100000      5.543230      6.144370      4.689450      4.039350      4.589370      3.210510
0.110000      4.931150      5.428310      4.213480      3.609330      4.077740      2.894340
0.120000      4.437620      4.852810      3.828300      3.258870      3.664920      2.631600
0.130000      4.032410      4.381730      3.510980      2.967740      3.325600      2.408950
0.140000      3.694540      3.990040      3.245590      2.721900      3.042250      2.217120
0.150000      3.409000      3.659960      3.020680      2.511360      2.802340      2.049530
0.160000      3.164830      3.378520      2.827850      2.328820      2.596740      1.901380
0.170000      2.953860      3.136090      2.660810      2.168820      2.418570      1.769100
0.180000      2.769860      2.925380      2.514760      2.027250      2.262390      1.649840
0.190000      2.608020      2.740800      2.385960      1.900910      2.123700      1.541270
0.200000      2.464580      2.578020      2.271470      1.787310      1.999580      1.441900
0.210000      2.336550      2.433640      2.168970      1.684470      1.887820      1.350640
0.220000      2.221550      2.305010      2.076550      1.590800      1.787150      1.266890
0.230000      2.117610      2.190020      1.992660      1.505030      1.695980      1.189790
0.240000      2.023180      2.087000      1.916000      1.426090      1.612870      1.118560
0.250000      1.936930      1.994600      1.845480      1.353120      1.536670      1.052550
0.260000      1.857780      1.911510      1.780050      1.285390      1.466420      0.991204
0.270000      1.784800      1.835380      1.717840      1.222310      1.401310      0.934052
0.280000      1.717260      1.765050      1.657610      1.163350      1.340700      0.880685
0.290000      1.654480      1.699810      1.598540      1.108080      1.284040      0.830752
0.300000      1.595910      1.639070      1.540300      1.056140      1.230850      0.783944
0.310000      1.541090      1.582420      1.483150      1.007190      1.180760      0.739994
0.320000      1.489600      1.530880      1.428460      0.960960      1.133430      0.698663
0.330000      1.441080      1.484230      1.376520      0.917212      1.088580      0.659742
0.340000      1.395220      1.441600      1.327170      0.875732      1.045970      0.623046
0.350000      1.351770      1.402200      1.280230      0.836335      1.005400      0.588407
0.360000      1.310480      1.365440      1.235510      0.798858      0.966675      0.555677
0.370000      1.271140      1.330840      1.192890      0.763154      0.929651      0.524721
0.380000      1.233580      1.298070      1.152160      0.729096      0.894188      0.495419
0.390000      1.197620      1.266880      1.113190      0.696568      0.860164      0.467661
0.400000      1.163130      1.237040      1.075840      0.665467      0.827475      0.441348
0.410000      1.129980      1.208410      1.039970      0.635700      0.796024      0.416389
0.420000      1.098040      1.180840      1.005480      0.607182      0.765729      0.392700
0.430000      1.067230      1.154220      0.972261      0.579839      0.736514      0.370207
0.440000      1.037440      1.128460      0.940209      0.553600      0.708311      0.348840
0.450000      1.008580      1.103450      0.909237      0.528405      0.681059      0.328536
0.460000      0.980593      1.079140      0.879266      0.504194      0.654706      0.309234
0.470000      0.953399      1.055440      0.850221      0.480915      0.629199      0.290880
0.480000      0.926934      1.032320      0.822034      0.458521      0.604493      0.273425
0.490000      0.901143      1.009690      0.794643      0.436967      0.580547      0.256822
0.500000      0.875972      0.987530      0.767991      0.416212      0.557324      0.241026
0.510000      0.851372      0.965780      0.742026      0.396219      0.534787      0.225999
0.520000      0.827299      0.944401      0.716699      0.376953      0.512907      0.211703
0.530000      0.803711      0.923355      0.691965      0.358382      0.491652      0.198102
0.540000      0.780569      0.902605      0.667783      0.340476      0.470997      0.185166
0.550000      0.757837      0.882117      0.644115      0.323208      0.450915      0.172862
0.560000      0.735483      0.861861      0.620925      0.306552      0.431385      0.161164
0.570000      0.713476      0.841804      0.598180      0.290484      0.412384      0.150045
0.580000      0.691785      0.821919      0.575851      0.274982      0.393893      0.139479
0.590000      0.670384      0.802178      0.553907      0.260026      0.375895      0.129445
0.600000      0.649246      0.782553      0.532323      0.245598      0.358371      0.119921
0.610000      0.628348      0.763020      0.511074      0.231679      0.341308      0.110886
0.620000      0.607665      0.743552      0.490135      0.218253      0.324691      0.102322
0.630000      0.587178      0.724126      0.469487      0.205306      0.308507      0.094211
0.640000      0.566863      0.704717      0.449107      0.192823      0.292745      0.086537
0.650000      0.546703      0.685302      0.428977      0.180793      0.277394      0.079283
0.660000      0.526678      0.665855      0.409080      0.169203      0.262445      0.072435
0.670000      0.506770      0.646355      0.389397      0.158043      0.247890      0.065979
0.680000      0.486963      0.626778      0.369915      0.147303      0.233721      0.059903
0.690000      0.467240      0.607100      0.350618      0.136976      0.219934      0.054194
0.700000      0.447586      0.587297      0.331492      0.127052      0.206522      0.048840
0.710000      0.427987      0.567346      0.312526      0.117526      0.193482      0.043830
0.720000      0.408429      0.547222      0.293707      0.108392      0.180812      0.039153
0.730000      0.388900      0.526903      0.275026      0.099644      0.168510      0.034800
0.740000      0.369387      0.506362      0.256473      0.091277      0.156575      0.030760
0.750000      0.349880      0.485576      0.238039      0.083290      0.145009      0.027024
0.760000      0.330371      0.464520      0.219718      0.075677      0.133814      0.023582
0.770000      0.310849      0.443169      0.201503      0.068438      0.122993      0.020425
0.780000      0.291310      0.421497      0.183390      0.061570      0.112550      0.017543
0.790000      0.271747      0.399480      0.165376      0.055073      0.102492      0.014928
0.800000      0.252158      0.377094      0.147459      0.048946      0.092825      0.012569
0.810000      0.232544      0.354315      0.129640      0.043189      0.083559      0.010457
0.820000      0.212905      0.331120      0.111922      0.037802      0.074703      0.008581
0.830000      0.193250      0.307490      0.094311      0.032785      0.066270      0.006932
0.840000      0.173587      0.283407      0.076816      0.028140      0.058270      0.005498
0.850000      0.153935      0.258860      0.059450      0.023865      0.050720      0.004266
0.860000      0.134316      0.233843      0.042233      0.019962      0.043633      0.003226
0.870000      0.114763      0.208365      0.025191      0.016431      0.037027      0.002363
0.880000      0.095320      0.182450      0.008361      0.013270      0.030918      0.001664
0.890000      0.076048      0.156152      -0.008206      0.010476      0.025325      0.001113
0.900000      0.057027      0.129573      -0.024439      0.008046      0.020265      0.000694
0.910000      0.038367      0.102897      -0.040238      0.005973      0.015757      0.000391
0.920000      0.020218      0.076455      -0.055454      0.004248      0.011815      0.000185
0.930000      0.002791      0.050868      -0.069869      0.002859      0.008454      0.000059
0.940000      -0.013616      0.027313      -0.083146      0.001786      0.005682      -0.000006
0.950000      -0.028559      0.008297      -0.094523      0.001005      0.003498      -0.000029
0.960000      -0.041345      -0.005485      -0.104285      0.000484      0.001889      -0.000027
0.970000      -0.050806      -0.015482      -0.113147      0.000181      0.000824      -0.000016
0.980000      -0.054712      -0.020533      -0.118357      0.000042      0.000240      -0.000005
0.990000      -0.047616      -0.018299      -0.109832      0.000003      0.000024      -0.000000


==> anc/fig6_right.txt <==
Fig. 6, right panel
z         |   NLO+DGLAP                              |  NLO+Resum+DGLAP
          |   central       upper         lower      |  central       upper         lower      
-----------------------------------------------------------------------------------------------------------------------------------------------
0.010000      101.673000      126.625000      71.743800      83.668000      105.899000      55.121300
0.020000      41.467000      50.158500      30.546300      34.244300      42.084700      23.761100
0.030000      24.476100      29.061300      18.534300      20.302600      24.471200      14.588300
0.040000      16.847400      19.719700      13.034800      14.042900      16.668200      10.376300
0.050000      12.629700      14.606700      9.951660      10.579400      12.393900      8.004990
0.060000      9.999400      11.443100      8.008060      8.415710      9.745980      6.501160
0.070000      8.223870      9.321420      6.684480      6.951400      7.967430      5.468970
0.080000      6.955960      7.814710      5.732180      5.902050      6.702080      4.719000
0.090000      6.011450      6.697810      5.018070      5.116960      5.762240      4.149970
0.100000      5.284210      5.841740      4.464870      4.509380      5.040400      3.703140
0.110000      4.709200      5.167720      4.024990      4.026170      4.470940      3.342260
0.120000      4.244430      4.625220      3.667490      3.633080      4.011760      3.043870
0.130000      3.861770      4.180490      3.371530      3.307180      3.634700      2.792150
0.140000      3.541670      3.810160      3.122580      3.032550      3.320270      2.576090
0.150000      3.270210      3.497660      2.910210      2.797840      3.054560      2.387830
0.160000      3.037180      3.230940      2.726770      2.594760      2.827400      2.221680
0.170000      2.835000      3.001060      2.566510      2.417150      2.631160      2.073380
0.180000      2.657900      2.801280      2.425030      2.260310      2.460000      1.939750
0.190000      2.501410      2.626430      2.298900      2.120620      2.309000      1.818130
0.200000      2.362050      2.472520      2.185410      1.995240      2.174120      1.706350
0.210000      2.237060      2.336340      2.082360      1.881930      2.052760      1.603150
0.220000      2.124220      2.215320      1.987960      1.778900      1.942990      1.507560
0.230000      2.021740      2.107080      1.900570      1.684670      1.843890      1.419240
0.240000      1.928140      2.008690      1.818140      1.598070      1.754010      1.337430
0.250000      1.842240      1.918650      1.739640      1.518100      1.671980      1.261420
0.260000      1.763010      1.835860      1.664460      1.443950      1.596680      1.190590
0.270000      1.689610      1.759400      1.592300      1.374940      1.527160      1.124410
0.280000      1.621350      1.689460      1.523750      1.310470      1.462630      1.062440
0.290000      1.557620      1.625880      1.459060      1.250060      1.402470      1.004290
0.300000      1.497900      1.567710      1.397930      1.193320      1.346110      0.949600
0.310000      1.441770      1.514100      1.340070      1.139840      1.293130      0.898097
0.320000      1.388840      1.464330      1.285230      1.089350      1.243130      0.849512
0.330000      1.338790      1.417820      1.233160      1.041550      1.195800      0.803616
0.340000      1.291340      1.374090      1.183660      0.996225      1.150880      0.760204
0.350000      1.246230      1.332760      1.136510      0.953161      1.108120      0.719096
0.360000      1.203260      1.293530      1.091520      0.912180      1.067330      0.680130
0.370000      1.162220      1.256140      1.048560      0.873120      1.028330      0.643162
0.380000      1.122960      1.220390      1.007430      0.835841      0.990987      0.608061
0.390000      1.085320      1.186110      0.968019      0.800217      0.955156      0.574711
0.400000      1.049170      1.153140      0.930188      0.766134      0.920728      0.543006
0.410000      1.014390      1.121370      0.893827      0.733491      0.887601      0.512848
0.420000      0.980882      1.090670      0.858831      0.702199      0.855686      0.484152
0.430000      0.948545      1.060970      0.825105      0.672175      0.824904      0.456836
0.440000      0.917298      1.032160      0.792563      0.643345      0.795182      0.430827
0.450000      0.887059      1.004190      0.761127      0.615643      0.766458      0.406058
0.460000      0.857764      0.976983      0.730724      0.589005      0.738675      0.382468
0.470000      0.829348      0.950483      0.701290      0.563378      0.711780      0.359998
0.480000      0.801754      0.924637      0.672765      0.538709      0.685726      0.338595
0.490000      0.774929      0.899398      0.645094      0.514951      0.660470      0.318211
0.500000      0.748826      0.874722      0.618228      0.492062      0.635973      0.298799
0.510000      0.723402      0.850572      0.592121      0.470001      0.612200      0.280316
0.520000      0.698616      0.826909      0.566730      0.448731      0.589118      0.262722
0.530000      0.674432      0.803702      0.542017      0.428217      0.566695      0.245980
0.540000      0.650815      0.780920      0.517947      0.408429      0.544904      0.230053
0.550000      0.627733      0.758535      0.494486      0.389336      0.523719      0.214908
0.560000      0.605159      0.736519      0.471604      0.370910      0.503116      0.200513
0.570000      0.583063      0.714849      0.449274      0.353125      0.483071      0.186839
0.580000      0.561422      0.693500      0.427469      0.335958      0.463564      0.173856
0.590000      0.540212      0.672452      0.406165      0.319385      0.444575      0.161539
0.600000      0.519410      0.651682      0.385340      0.303385      0.426086      0.149860
0.610000      0.498995      0.631172      0.364974      0.287937      0.408078      0.138796
0.620000      0.478950      0.610901      0.345047      0.273022      0.390535      0.128323
0.630000      0.459254      0.590852      0.325543      0.258623      0.373443      0.118417
0.640000      0.439892      0.571008      0.306445      0.244723      0.356785      0.109058
0.650000      0.420847      0.551350      0.287738      0.231304      0.340549      0.100225
0.660000      0.402104      0.531863      0.269409      0.218353      0.324721      0.091897
0.670000      0.383649      0.512529      0.251444      0.205854      0.309289      0.084056
0.680000      0.365469      0.493334      0.233833      0.193795      0.294241      0.076682
0.690000      0.347551      0.474262      0.216566      0.182162      0.279566      0.069759
0.700000      0.329883      0.455297      0.199633      0.170942      0.265254      0.063268
0.710000      0.312456      0.436426      0.183027      0.160126      0.251294      0.057193
0.720000      0.295258      0.417632      0.166740      0.149701      0.237679      0.051517
0.730000      0.278281      0.398901      0.150767      0.139659      0.224400      0.046225
0.740000      0.261518      0.380221      0.135103      0.129989      0.211449      0.041302
0.750000      0.244960      0.361576      0.119747      0.120683      0.198819      0.036732
0.760000      0.228601      0.342954      0.104695      0.111733      0.186504      0.032502
0.770000      0.212438      0.324342      0.089949      0.103131      0.174498      0.028598
0.780000      0.196466      0.305730      0.075509      0.094872      0.162798      0.025005
0.790000      0.180685      0.287104      0.061380      0.086949      0.151399      0.021711
0.800000      0.165093      0.268458      0.047569      0.079357      0.140299      0.018704
0.810000      0.149692      0.249782      0.034083      0.072092      0.129497      0.015969
0.820000      0.134489      0.231073      0.020934      0.065152      0.118993      0.013497
0.830000      0.119489      0.212328      0.008140      0.058532      0.108788      0.011273
0.840000      0.104705      0.193552      -0.004281      0.052233      0.098885      0.009288
0.850000      0.090153      0.174754      -0.016302      0.046255      0.089291      0.007528
0.860000      0.075853      0.155953      -0.027890      0.040598      0.080011      0.005984
0.870000      0.061835      0.137183      -0.039004      0.035265      0.071058      0.004644
0.880000      0.048136      0.118495      -0.049591      0.030260      0.062444      0.003497
0.890000      0.034807      0.099971      -0.059583      0.025589      0.054187      0.002532
0.900000      0.021912      0.081736      -0.068891      0.021259      0.046309      0.001738
0.910000      0.009540      0.063983      -0.077401      0.017282      0.038838      0.001102
0.920000      -0.002194      0.047010      -0.084958      0.013668      0.031808      0.000614
0.930000      -0.013129      0.031278      -0.091348      0.010432      0.025263      0.000261
0.940000      -0.023041      0.017669      -0.096163      0.007594      0.019257      0.000027
0.950000      -0.031603      0.006441      -0.099331      0.005173      0.013860      -0.000102
0.960000      -0.038316      -0.002901      -0.101086      0.003192      0.009160      -0.000146
0.970000      -0.042355      -0.009780      -0.100734      0.001677      0.005268      -0.000126
0.980000      -0.042185      -0.013317      -0.096318      0.000649      0.002329      -0.000072
0.990000      -0.034171      -0.011862      -0.081199      0.000115      0.000525      -0.000018


==> anc/fig7_lowerleft.txt <==
Fig. 7, lower left panel
z         |   LO+DGLAP                               |  LO+Resum+DGLAP
          |   central       upper         lower      |  central       upper         lower      
-----------------------------------------------------------------------------------------------------------------------------------------------
0.010000      0.000053      0.000064      0.000041      0.000049      0.000058      0.000038
0.020000      0.000169      0.000198      0.000135      0.000154      0.000179      0.000124
0.030000      0.000331      0.000382      0.000270      0.000302      0.000344      0.000248
0.040000      0.000533      0.000607      0.000440      0.000485      0.000547      0.000405
0.050000      0.000769      0.000868      0.000644      0.000702      0.000783      0.000594
0.060000      0.001039      0.001163      0.000878      0.000950      0.001050      0.000814
0.070000      0.001341      0.001490      0.001143      0.001230      0.001348      0.001064
0.080000      0.001674      0.001847      0.001438      0.001539      0.001674      0.001344
0.090000      0.002037      0.002234      0.001763      0.001879      0.002030      0.001656
0.100000      0.002430      0.002650      0.002119      0.002250      0.002413      0.002000
0.110000      0.002854      0.003095      0.002505      0.002650      0.002824      0.002375
0.120000      0.003308      0.003569      0.002922      0.003082      0.003263      0.002784
0.130000      0.003794      0.004072      0.003372      0.003544      0.003730      0.003226
0.140000      0.004310      0.004604      0.003854      0.004037      0.004224      0.003703
0.150000      0.004859      0.005165      0.004370      0.004562      0.004745      0.004213
0.160000      0.005439      0.005755      0.004920      0.005117      0.005294      0.004759
0.170000      0.006052      0.006375      0.005506      0.005703      0.005870      0.005339
0.180000      0.006699      0.007023      0.006128      0.006320      0.006473      0.005954
0.190000      0.007378      0.007702      0.006788      0.006968      0.007104      0.006603
0.200000      0.008092      0.008409      0.007485      0.007646      0.007767      0.007285
0.210000      0.008840      0.009146      0.008221      0.008354      0.008467      0.007998
0.220000      0.009622      0.009913      0.008997      0.009092      0.009211      0.008740
0.230000      0.010440      0.010708      0.009814      0.009858      0.009992      0.009502
0.240000      0.011292      0.011533      0.010671      0.010652      0.010802      0.010275
0.250000      0.012180      0.012387      0.011570      0.011474      0.011642      0.011052
0.260000      0.013103      0.013270      0.012512      0.012322      0.012511      0.011831
0.270000      0.014062      0.014181      0.013497      0.013196      0.013416      0.012614
0.280000      0.015056      0.015120      0.014526      0.014094      0.014375      0.013408
0.290000      0.016086      0.016087      0.015599      0.015015      0.015381      0.014213
0.300000      0.017151      0.017151      0.016711      0.015958      0.016428      0.015028
0.310000      0.018251      0.018251      0.017850      0.016921      0.017513      0.015851
0.320000      0.019387      0.019387      0.019003      0.017903      0.018631      0.016680
0.330000      0.020557      0.020557      0.020155      0.018903      0.019782      0.017514
0.340000      0.021761      0.021761      0.021299      0.019918      0.020964      0.018350
0.350000      0.022999      0.022999      0.022434      0.020947      0.022173      0.019187
0.360000      0.024270      0.024375      0.023577      0.021988      0.023410      0.020023
0.370000      0.025573      0.025811      0.024741      0.023038      0.024671      0.020854
0.380000      0.026909      0.027294      0.025926      0.024097      0.025955      0.021680
0.390000      0.028276      0.028822      0.027130      0.025161      0.027261      0.022498
0.400000      0.029674      0.030396      0.028353      0.026229      0.028584      0.023306
0.410000      0.031100      0.032016      0.029592      0.027298      0.029925      0.024100
0.420000      0.032555      0.033680      0.030847      0.028365      0.031279      0.024879
0.430000      0.034038      0.035388      0.032117      0.029428      0.032645      0.025640
0.440000      0.035546      0.037140      0.033399      0.030484      0.034019      0.026381
0.450000      0.037080      0.038936      0.034692      0.031531      0.035400      0.027098
0.460000      0.038636      0.040773      0.035994      0.032566      0.036784      0.027790
0.470000      0.040215      0.042653      0.037304      0.033585      0.038167      0.028453
0.480000      0.041813      0.044573      0.038619      0.034585      0.039547      0.029085
0.490000      0.043430      0.046533      0.039937      0.035564      0.040921      0.029684
0.500000      0.045064      0.048531      0.041257      0.036518      0.042283      0.030245
0.510000      0.046712      0.050566      0.042575      0.037445      0.043632      0.030768
0.520000      0.048372      0.052637      0.043891      0.038339      0.044962      0.031248
0.530000      0.050043      0.054742      0.045200      0.039199      0.046270      0.031684
0.540000      0.051721      0.056880      0.046500      0.040019      0.047552      0.032072
0.550000      0.053404      0.059047      0.047789      0.040798      0.048802      0.032410
0.560000      0.055089      0.061243      0.049063      0.041530      0.050016      0.032696
0.570000      0.056773      0.063465      0.050320      0.042213      0.051190      0.032927
0.580000      0.058452      0.065710      0.051556      0.042842      0.052318      0.033099
0.590000      0.060124      0.067976      0.052768      0.043413      0.053394      0.033212
0.600000      0.061785      0.070258      0.053951      0.043923      0.054415      0.033262
0.610000      0.063430      0.072555      0.055103      0.044367      0.055373      0.033248
0.620000      0.065055      0.074862      0.056219      0.044741      0.056263      0.033168
0.630000      0.066656      0.077175      0.057294      0.045042      0.057079      0.033019
0.640000      0.068228      0.079490      0.058325      0.045265      0.057814      0.032799
0.650000      0.069766      0.081802      0.059307      0.045407      0.058463      0.032509
0.660000      0.071263      0.084105      0.060234      0.045463      0.059019      0.032145
0.670000      0.072715      0.086394      0.061101      0.045429      0.059475      0.031707
0.680000      0.074114      0.088662      0.061903      0.045301      0.059824      0.031195
0.690000      0.075454      0.090901      0.062634      0.045077      0.060059      0.030608
0.700000      0.076727      0.093105      0.063288      0.044751      0.060173      0.029945
0.710000      0.077925      0.095265      0.063858      0.044322      0.060159      0.029208
0.720000      0.079040      0.097371      0.064337      0.043785      0.060010      0.028396
0.730000      0.080063      0.099413      0.064718      0.043138      0.059718      0.027512
0.740000      0.080982      0.101379      0.064994      0.042379      0.059276      0.026556
0.750000      0.081789      0.103257      0.065157      0.041504      0.058677      0.025531
0.760000      0.082471      0.105033      0.065197      0.040513      0.057915      0.024440
0.770000      0.083015      0.106691      0.065106      0.039403      0.056982      0.023286
0.780000      0.083409      0.108214      0.064875      0.038175      0.055873      0.022073
0.790000      0.083638      0.109584      0.064493      0.036829      0.054581      0.020807
0.800000      0.083686      0.110778      0.063950      0.035365      0.053102      0.019493
0.810000      0.083535      0.111775      0.063236      0.033786      0.051431      0.018137
0.820000      0.083168      0.112546      0.062338      0.032095      0.049564      0.016748
0.830000      0.082565      0.113062      0.061245      0.030295      0.047499      0.015334
0.840000      0.081702      0.113291      0.059943      0.028393      0.045237      0.013905
0.850000      0.080557      0.113195      0.058419      0.026396      0.042778      0.012470
0.860000      0.079103      0.112730      0.056660      0.024314      0.040125      0.011044
0.870000      0.077311      0.111848      0.054650      0.022158      0.037286      0.009637
0.880000      0.075150      0.110494      0.052373      0.019944      0.034271      0.008265
0.890000      0.072583      0.108601      0.049816      0.017689      0.031095      0.006944
0.900000      0.069573      0.106096      0.046960      0.015413      0.027776      0.005688
0.910000      0.066075      0.102887      0.043790      0.013142      0.024344      0.004517
0.920000      0.062040      0.098867      0.040288      0.010906      0.020832      0.003448
0.930000      0.057411      0.093906      0.036439      0.008741      0.017289      0.002499
0.940000      0.052123      0.087838      0.032227      0.006689      0.013775      0.001687
0.950000      0.046099      0.080451      0.027640      0.004800      0.010369      0.001028
0.960000      0.039246      0.071458      0.022671      0.003131      0.007175      0.000533
0.970000      0.031448      0.060441      0.017322      0.001750      0.004331      0.000206
0.980000      0.022545      0.046720      0.011621      0.000730      0.002020      0.000038
0.990000      0.012292      0.028921      0.005665      0.000144      0.000486      -0.000006


==> anc/fig7_lowerright.txt <==
Fig. 7, lower right panel
z         |   NLO+DGLAP                              |  NLO+Resum+DGLAP
          |   central       upper         lower      |  central       upper         lower      
-----------------------------------------------------------------------------------------------------------------------------------------------
0.010000      0.000102      0.000127      0.000072      0.000084      0.000106      0.000055
0.020000      0.000332      0.000401      0.000244      0.000274      0.000337      0.000190
0.030000      0.000661      0.000785      0.000500      0.000548      0.000661      0.000394
0.040000      0.001078      0.001262      0.000834      0.000899      0.001067      0.000664
0.050000      0.001579      0.001826      0.001244      0.001322      0.001549      0.001001
0.060000      0.002160      0.002472      0.001730      0.001818      0.002105      0.001404
0.070000      0.002821      0.003197      0.002293      0.002384      0.002733      0.001876
0.080000      0.003561      0.004001      0.002935      0.003022      0.003431      0.002416
0.090000      0.004382      0.004883      0.003658      0.003730      0.004201      0.003025
0.100000      0.005284      0.005842      0.004465      0.004509      0.005040      0.003703
0.110000      0.006268      0.006878      0.005357      0.005359      0.005951      0.004449
0.120000      0.007334      0.007992      0.006337      0.006278      0.006932      0.005260
0.130000      0.008484      0.009185      0.007407      0.007266      0.007985      0.006134
0.140000      0.009718      0.010455      0.008568      0.008321      0.009111      0.007069
0.150000      0.011037      0.011805      0.009822      0.009443      0.010309      0.008059
0.160000      0.012440      0.013234      0.011169      0.010628      0.011581      0.009100
0.170000      0.013928      0.014744      0.012609      0.011875      0.012927      0.010187
0.180000      0.015501      0.016337      0.014143      0.013182      0.014347      0.011313
0.190000      0.017157      0.018015      0.015768      0.014545      0.015837      0.012471
0.200000      0.018896      0.019780      0.017483      0.015962      0.017393      0.013651
0.210000      0.020717      0.021637      0.019285      0.017429      0.019011      0.014847
0.220000      0.022619      0.023589      0.021168      0.018942      0.020689      0.016053
0.230000      0.024599      0.025637      0.023124      0.020497      0.022435      0.017268
0.240000      0.026655      0.027768      0.025134      0.022092      0.024247      0.018489
0.250000      0.028785      0.029979      0.027182      0.023720      0.026125      0.019710
0.260000      0.030987      0.032267      0.029255      0.025379      0.028063      0.020926
0.270000      0.033257      0.034630      0.031341      0.027063      0.030059      0.022132
0.280000      0.035592      0.037087      0.033449      0.028767      0.032108      0.023323
0.290000      0.037989      0.039654      0.035585      0.030488      0.034205      0.024494
0.300000      0.040443      0.042328      0.037744      0.032220      0.036345      0.025639
0.310000      0.042952      0.045106      0.039922      0.033957      0.038524      0.026755
0.320000      0.045510      0.047983      0.042114      0.035696      0.040735      0.027837
0.330000      0.048112      0.050952      0.044316      0.037430      0.042974      0.028880
0.340000      0.050755      0.054007      0.046523      0.039156      0.045234      0.029879
0.350000      0.053432      0.057142      0.048728      0.040867      0.047511      0.030831
0.360000      0.056139      0.060351      0.050926      0.042559      0.049797      0.031732
0.370000      0.058870      0.063627      0.053113      0.044226      0.052088      0.032578
0.380000      0.061619      0.066966      0.055280      0.045864      0.054377      0.033366
0.390000      0.064380      0.070359      0.057422      0.047468      0.056659      0.034091
0.400000      0.067147      0.073801      0.059532      0.049033      0.058927      0.034752
0.410000      0.069913      0.077286      0.061603      0.050553      0.061174      0.035346
0.420000      0.072672      0.080806      0.063629      0.052025      0.063396      0.035870
0.430000      0.075416      0.084354      0.065602      0.053443      0.065586      0.036322
0.440000      0.078139      0.087924      0.067514      0.054803      0.067737      0.036700
0.450000      0.080833      0.091507      0.069358      0.056100      0.069844      0.037002
0.460000      0.083491      0.095096      0.071126      0.057331      0.071900      0.037228
0.470000      0.086105      0.098682      0.072810      0.058492      0.073899      0.037376
0.480000      0.088668      0.102257      0.074402      0.059577      0.075836      0.037446
0.490000      0.091170      0.105813      0.075895      0.060584      0.077704      0.037437
0.500000      0.093603      0.109340      0.077278      0.061508      0.079497      0.037350
0.510000      0.095960      0.112829      0.078545      0.062346      0.081209      0.037184
0.520000      0.098231      0.116270      0.079687      0.063095      0.082835      0.036941
0.530000      0.100407      0.119653      0.080694      0.063752      0.084368      0.036621
0.540000      0.102480      0.122967      0.081558      0.064313      0.085803      0.036225
0.550000      0.104439      0.126201      0.082270      0.064776      0.087134      0.035755
0.560000      0.106276      0.129345      0.082821      0.065138      0.088355      0.035213
0.570000      0.107979      0.132385      0.083202      0.065396      0.089461      0.034601
0.580000      0.109540      0.135310      0.083404      0.065549      0.090447      0.033921
0.590000      0.110948      0.138107      0.083418      0.065595      0.091306      0.033177
0.600000      0.112192      0.140763      0.083233      0.065531      0.092035      0.032370
0.610000      0.113262      0.143264      0.082842      0.065356      0.092626      0.031504
0.620000      0.114147      0.145595      0.082234      0.065069      0.093076      0.030583
0.630000      0.114835      0.147741      0.081401      0.064668      0.093378      0.029610
0.640000      0.115315      0.149686      0.080333      0.064153      0.093529      0.028589
0.650000      0.115575      0.151415      0.079020      0.063522      0.093523      0.027524
0.660000      0.115603      0.152908      0.077454      0.062776      0.093356      0.026420
0.670000      0.115387      0.154150      0.075625      0.061913      0.093023      0.025281
0.680000      0.114915      0.155120      0.073525      0.060935      0.092519      0.024111
0.690000      0.114174      0.155799      0.071144      0.059842      0.091840      0.022916
0.700000      0.113150      0.156167      0.068474      0.058633      0.090982      0.021701
0.710000      0.111831      0.156201      0.065507      0.057311      0.089941      0.020470
0.720000      0.110205      0.155880      0.062235      0.055876      0.088713      0.019229
0.730000      0.108256      0.155179      0.058651      0.054330      0.087296      0.017982
0.740000      0.105973      0.154074      0.054747      0.052675      0.085684      0.016736
0.750000      0.103342      0.152540      0.050518      0.050913      0.083877      0.015496
0.760000      0.100350      0.150549      0.045959      0.049048      0.081871      0.014268
0.770000      0.096985      0.148073      0.041064      0.047083      0.079664      0.013056
0.780000      0.093234      0.145085      0.035833      0.045022      0.077256      0.011866
0.790000      0.089085      0.141554      0.030263      0.042869      0.074646      0.010705
0.800000      0.084527      0.137450      0.024355      0.040631      0.071833      0.009576
0.810000      0.079553      0.132744      0.018113      0.038313      0.068820      0.008487
0.820000      0.074153      0.127406      0.011543      0.035922      0.065609      0.007442
0.830000      0.068322      0.121407      0.004654      0.033468      0.062203      0.006446
0.840000      0.062059      0.114719      -0.002537      0.030959      0.058610      0.005505
0.850000      0.055365      0.107321      -0.010011      0.028406      0.054836      0.004623
0.860000      0.048247      0.099195      -0.017740      0.025822      0.050892      0.003806
0.870000      0.040718      0.090335      -0.025684      0.023222      0.046792      0.003058
0.880000      0.032803      0.080751      -0.033795      0.020621      0.042554      0.002383
0.890000      0.024538      0.070476      -0.042004      0.018039      0.038200      0.001785
0.900000      0.015974      0.059585      -0.050222      0.015498      0.033759      0.001267
0.910000      0.007189      0.048215      -0.058327      0.013023      0.029267      0.000831
0.920000      -0.001709      0.036606      -0.066156      0.010643      0.024768      0.000478
0.930000      -0.010561      0.025159      -0.073477      0.008391      0.020320      0.000210
0.940000      -0.019138      0.014676      -0.079872      0.006307      0.015995      0.000023
0.950000      -0.027096      0.005523      -0.085164      0.004435      0.011884      -0.000088
0.960000      -0.033899      -0.002567      -0.089434      0.002824      0.008104      -0.000129
0.970000      -0.038657      -0.008926      -0.091937      0.001530      0.004808      -0.000115
0.980000      -0.039704      -0.012534      -0.090654      0.000611      0.002192      -0.000068
0.990000      -0.033156      -0.011509      -0.078787      0.000111      0.000509      -0.000018


==> anc/fig7_upperleft.txt <==
Fig. 7, upper left panel
z         |   LO+DGLAP                               |  LO+Resum+DGLAP
          |   central       upper         lower      |  central       upper         lower      
-----------------------------------------------------------------------------------------------------------------------------------------------
0.010000      0.000053      0.000064      0.000041      0.000044      0.000053      0.000035
0.020000      0.000169      0.000198      0.000135      0.000140      0.000162      0.000113
0.030000      0.000331      0.000382      0.000270      0.000275      0.000311      0.000227
0.040000      0.000533      0.000607      0.000440      0.000443      0.000495      0.000372
0.050000      0.000769      0.000868      0.000644      0.000643      0.000710      0.000548
0.060000      0.001039      0.001163      0.000878      0.000873      0.000954      0.000754
0.070000      0.001341      0.001490      0.001143      0.001133      0.001227      0.000990
0.080000      0.001674      0.001847      0.001438      0.001423      0.001528      0.001257
0.090000      0.002037      0.002234      0.001763      0.001743      0.001855      0.001555
0.100000      0.002430      0.002650      0.002119      0.002091      0.002210      0.001882
0.110000      0.002854      0.003095      0.002505      0.002468      0.002591      0.002240
0.120000      0.003308      0.003569      0.002922      0.002874      0.003000      0.002626
0.130000      0.003794      0.004072      0.003372      0.003308      0.003435      0.003040
0.140000      0.004310      0.004604      0.003854      0.003770      0.003899      0.003479
0.150000      0.004859      0.005165      0.004370      0.004258      0.004393      0.003941
0.160000      0.005439      0.005755      0.004920      0.004773      0.004920      0.004424
0.170000      0.006052      0.006375      0.005506      0.005313      0.005480      0.004922
0.180000      0.006699      0.007023      0.006128      0.005876      0.006069      0.005432
0.190000      0.007378      0.007702      0.006788      0.006463      0.006684      0.005949
0.200000      0.008092      0.008409      0.007485      0.007071      0.007325      0.006471
0.210000      0.008840      0.009146      0.008221      0.007700      0.007997      0.006998
0.220000      0.009622      0.009913      0.008997      0.008346      0.008703      0.007530
0.230000      0.010440      0.010708      0.009814      0.009010      0.009442      0.008065
0.240000      0.011292      0.011533      0.010671      0.009690      0.010211      0.008601
0.250000      0.012180      0.012387      0.011570      0.010383      0.011007      0.009137
0.260000      0.013103      0.013270      0.012512      0.011087      0.011828      0.009669
0.270000      0.014062      0.014181      0.013497      0.011801      0.012673      0.010197
0.280000      0.015056      0.015120      0.014526      0.012522      0.013539      0.010717
0.290000      0.016086      0.016087      0.015599      0.013249      0.014423      0.011228
0.300000      0.017151      0.017151      0.016711      0.013979      0.015323      0.011728
0.310000      0.018251      0.018251      0.017850      0.014710      0.016238      0.012214
0.320000      0.019387      0.019387      0.019003      0.015440      0.017164      0.012684
0.330000      0.020557      0.020557      0.020155      0.016165      0.018099      0.013137
0.340000      0.021761      0.021761      0.021299      0.016885      0.019041      0.013570
0.350000      0.022999      0.022999      0.022434      0.017596      0.019986      0.013981
0.360000      0.024270      0.024375      0.023577      0.018297      0.020933      0.014368
0.370000      0.025573      0.025811      0.024741      0.018983      0.021879      0.014731
0.380000      0.026909      0.027294      0.025926      0.019654      0.022820      0.015066
0.390000      0.028276      0.028822      0.027130      0.020306      0.023753      0.015372
0.400000      0.029674      0.030396      0.028353      0.020938      0.024677      0.015649
0.410000      0.031100      0.032016      0.029592      0.021546      0.025586      0.015893
0.420000      0.032555      0.033680      0.030847      0.022128      0.026480      0.016105
0.430000      0.034038      0.035388      0.032117      0.022682      0.027353      0.016283
0.440000      0.035546      0.037140      0.033399      0.023205      0.028204      0.016425
0.450000      0.037080      0.038936      0.034692      0.023695      0.029028      0.016531
0.460000      0.038636      0.040773      0.035994      0.024149      0.029823      0.016601
0.470000      0.040215      0.042653      0.037304      0.024566      0.030585      0.016633
0.480000      0.041813      0.044573      0.038619      0.024943      0.031310      0.016627
0.490000      0.043430      0.046533      0.039937      0.025278      0.031997      0.016583
0.500000      0.045064      0.048531      0.041257      0.025568      0.032640      0.016500
0.510000      0.046712      0.050566      0.042575      0.025813      0.033237      0.016379
0.520000      0.048372      0.052637      0.043891      0.026010      0.033785      0.016220
0.530000      0.050043      0.054742      0.045200      0.026157      0.034280      0.016023
0.540000      0.051721      0.056880      0.046500      0.026253      0.034719      0.015789
0.550000      0.053404      0.059047      0.047789      0.026296      0.035100      0.015519
0.560000      0.055089      0.061243      0.049063      0.026286      0.035418      0.015213
0.570000      0.056773      0.063465      0.050320      0.026221      0.035671      0.014872
0.580000      0.058452      0.065710      0.051556      0.026099      0.035856      0.014499
0.590000      0.060124      0.067976      0.052768      0.025922      0.035971      0.014094
0.600000      0.061785      0.070258      0.053951      0.025687      0.036013      0.013660
0.610000      0.063430      0.072555      0.055103      0.025395      0.035979      0.013198
0.620000      0.065055      0.074862      0.056219      0.025045      0.035868      0.012710
0.630000      0.066656      0.077175      0.057294      0.024639      0.035677      0.012199
0.640000      0.068228      0.079490      0.058325      0.024176      0.035405      0.011666
0.650000      0.069766      0.081802      0.059307      0.023657      0.035050      0.011115
0.660000      0.071263      0.084105      0.060234      0.023083      0.034612      0.010549
0.670000      0.072715      0.086394      0.061101      0.022456      0.034090      0.009970
0.680000      0.074114      0.088662      0.061903      0.021778      0.033483      0.009381
0.690000      0.075454      0.090901      0.062634      0.021050      0.032791      0.008786
0.700000      0.076727      0.093105      0.063288      0.020275      0.032015      0.008187
0.710000      0.077925      0.095265      0.063858      0.019457      0.031156      0.007589
0.720000      0.079040      0.097371      0.064337      0.018597      0.030216      0.006994
0.730000      0.080063      0.099413      0.064718      0.017701      0.029197      0.006406
0.740000      0.080982      0.101379      0.064994      0.016772      0.028101      0.005828
0.750000      0.081789      0.103257      0.065157      0.015814      0.026932      0.005263
0.760000      0.082471      0.105033      0.065197      0.014832      0.025694      0.004716
0.770000      0.083015      0.106691      0.065106      0.013832      0.024392      0.004189
0.780000      0.083409      0.108214      0.064875      0.012820      0.023033      0.003685
0.790000      0.083638      0.109584      0.064493      0.011801      0.021622      0.003207
0.800000      0.083686      0.110778      0.063950      0.010782      0.020167      0.002759
0.810000      0.083535      0.111775      0.063236      0.009769      0.018676      0.002341
0.820000      0.083168      0.112546      0.062338      0.008771      0.017159      0.001956
0.830000      0.082565      0.113062      0.061245      0.007794      0.015627      0.001606
0.840000      0.081702      0.113291      0.059943      0.006846      0.014091      0.001293
0.850000      0.080557      0.113195      0.058419      0.005934      0.012563      0.001015
0.860000      0.079103      0.112730      0.056660      0.005067      0.011057      0.000775
0.870000      0.077311      0.111848      0.054650      0.004251      0.009587      0.000572
0.880000      0.075150      0.110494      0.052373      0.003494      0.008168      0.000403
0.890000      0.072583      0.108601      0.049816      0.002803      0.006817      0.000269
0.900000      0.069573      0.106096      0.046960      0.002183      0.005549      0.000165
0.910000      0.066075      0.102887      0.043790      0.001641      0.004381      0.000090
0.920000      0.062040      0.098867      0.040288      0.001179      0.003330      0.000039
0.930000      0.057411      0.093906      0.036439      0.000799      0.002409      0.000009
0.940000      0.052123      0.087838      0.032227      0.000501      0.001633      -0.000006
0.950000      0.046099      0.080451      0.027640      0.000282      0.001010      -0.000011
0.960000      0.039246      0.071458      0.022671      0.000135      0.000546      -0.000009
0.970000      0.031448      0.060441      0.017322      0.000050      0.000237      -0.000005
0.980000      0.022545      0.046720      0.011621      0.000011      0.000068      -0.000001
0.990000      0.012292      0.028921      0.005665      0.000001      0.000007      -0.000000


==> anc/fig7_upperright.txt <==
Fig. 7, upper right panel
z         |   NLO+DGLAP                              |  NLO+Resum+DGLAP
          |   central       upper         lower      |  central       upper         lower      
-----------------------------------------------------------------------------------------------------------------------------------------------
0.010000      0.000108      0.000135      0.000078      0.000074      0.000095      0.000046
0.020000      0.000354      0.000427      0.000265      0.000242      0.000302      0.000162
0.030000      0.000704      0.000834      0.000541      0.000486      0.000594      0.000338
0.040000      0.001146      0.001340      0.000898      0.000798      0.000961      0.000572
0.050000      0.001675      0.001936      0.001334      0.001177      0.001398      0.000864
0.060000      0.002286      0.002616      0.001847      0.001620      0.001903      0.001215
0.070000      0.002979      0.003379      0.002437      0.002128      0.002475      0.001626
0.080000      0.003752      0.004221      0.003106      0.002701      0.003114      0.002096
0.090000      0.004606      0.005143      0.003856      0.003338      0.003818      0.002624
0.100000      0.005543      0.006144      0.004689      0.004039      0.004589      0.003211
0.110000      0.006563      0.007225      0.005608      0.004804      0.005427      0.003852
0.120000      0.007668      0.008386      0.006615      0.005631      0.006333      0.004547
0.130000      0.008859      0.009627      0.007714      0.006520      0.007306      0.005292
0.140000      0.010138      0.010949      0.008906      0.007469      0.008348      0.006084
0.150000      0.011505      0.012352      0.010195      0.008476      0.009458      0.006917
0.160000      0.012963      0.013838      0.011583      0.009539      0.010636      0.007788
0.170000      0.014512      0.015408      0.013073      0.010655      0.011882      0.008692
0.180000      0.016154      0.017061      0.014666      0.011823      0.013194      0.009622
0.190000      0.017888      0.018799      0.016365      0.013038      0.014566      0.010572
0.200000      0.019717      0.020624      0.018172      0.014298      0.015997      0.011535
0.210000      0.021639      0.022538      0.020087      0.015600      0.017483      0.012508
0.220000      0.023655      0.024544      0.022111      0.016939      0.019030      0.013490
0.230000      0.025765      0.026646      0.024245      0.018312      0.020635      0.014476
0.240000      0.027968      0.028851      0.026487      0.019714      0.022296      0.015463
0.250000      0.030264      0.031166      0.028836      0.021142      0.024010      0.016446
0.260000      0.032652      0.033597      0.031286      0.022592      0.025774      0.017421
0.270000      0.035130      0.036126      0.033812      0.024059      0.027582      0.018385
0.280000      0.037697      0.038746      0.036388      0.025538      0.029431      0.019333
0.290000      0.040351      0.041457      0.038987      0.027025      0.031316      0.020261
0.300000      0.043090      0.044255      0.041588      0.028516      0.033233      0.021166
0.310000      0.045911      0.047142      0.044185      0.030005      0.035176      0.022045
0.320000      0.048811      0.050164      0.046808      0.031489      0.037140      0.022894
0.330000      0.051788      0.053339      0.049468      0.032962      0.039120      0.023709
0.340000      0.054838      0.056661      0.052163      0.034420      0.041111      0.024488
0.350000      0.057957      0.060119      0.054890      0.035858      0.043106      0.025228
0.360000      0.061142      0.063706      0.057644      0.037272      0.045101      0.025926
0.370000      0.064387      0.067411      0.060424      0.038656      0.047090      0.026579
0.380000      0.067689      0.071228      0.063221      0.040007      0.049066      0.027185
0.390000      0.071042      0.075150      0.066034      0.041320      0.051024      0.027741
0.400000      0.074440      0.079171      0.068854      0.042590      0.052958      0.028246
0.410000      0.077879      0.083285      0.071676      0.043813      0.054863      0.028698
0.420000      0.081352      0.087486      0.074494      0.044985      0.056731      0.029094
0.430000      0.084852      0.091769      0.077302      0.046101      0.058558      0.029434
0.440000      0.088373      0.096126      0.080091      0.047158      0.060337      0.029716
0.450000      0.091907      0.100552      0.082854      0.048151      0.062062      0.029938
0.460000      0.095447      0.105039      0.085584      0.049076      0.063726      0.030100
0.470000      0.098985      0.109579      0.088272      0.049930      0.065325      0.030200
0.480000      0.102512      0.114166      0.090910      0.050709      0.066852      0.030239
0.490000      0.106019      0.118789      0.093489      0.051409      0.068301      0.030215
0.500000      0.109496      0.123441      0.095999      0.052026      0.069665      0.030128
0.510000      0.112935      0.128112      0.098430      0.052559      0.070940      0.029979
0.520000      0.116325      0.132790      0.100774      0.053003      0.072119      0.029767
0.530000      0.119654      0.137466      0.103018      0.053355      0.073196      0.029493
0.540000      0.122911      0.142128      0.105152      0.053613      0.074165      0.029157
0.550000      0.126085      0.146762      0.107165      0.053774      0.075021      0.028760
0.560000      0.129163      0.151357      0.109044      0.053835      0.075758      0.028303
0.570000      0.132131      0.155896      0.110779      0.053796      0.076371      0.027787
0.580000      0.134976      0.160366      0.112355      0.053652      0.076853      0.027214
0.590000      0.137683      0.164750      0.113761      0.053404      0.077201      0.026585
0.600000      0.140237      0.169032      0.114982      0.053049      0.077408      0.025903
0.610000      0.142623      0.173191      0.116004      0.052587      0.077470      0.025169
0.620000      0.144824      0.177209      0.116813      0.052016      0.077383      0.024386
0.630000      0.146822      0.181066      0.117394      0.051336      0.077141      0.023557
0.640000      0.148600      0.184737      0.117731      0.050547      0.076741      0.022685
0.650000      0.150138      0.188201      0.117808      0.049650      0.076179      0.021773
0.660000      0.151418      0.191431      0.117609      0.048645      0.075452      0.020825
0.670000      0.152418      0.194400      0.117116      0.047533      0.074556      0.019844
0.680000      0.153117      0.197079      0.116313      0.046317      0.073489      0.018835
0.690000      0.153493      0.199438      0.115181      0.044998      0.072250      0.017803
0.700000      0.153522      0.201443      0.113702      0.043579      0.070837      0.016752
0.710000      0.153181      0.203059      0.111856      0.042064      0.069249      0.015687
0.720000      0.152445      0.204250      0.109626      0.040457      0.067488      0.014614
0.730000      0.151289      0.204974      0.106990      0.038763      0.065553      0.013538
0.740000      0.149684      0.205190      0.103929      0.036988      0.063448      0.012465
0.750000      0.147606      0.204852      0.100423      0.035138      0.061176      0.011401
0.760000      0.145025      0.203913      0.096451      0.033220      0.058741      0.010352
0.770000      0.141913      0.202321      0.091993      0.031244      0.056150      0.009325
0.780000      0.138242      0.200022      0.087028      0.029218      0.053411      0.008325
0.790000      0.133982      0.196959      0.081537      0.027153      0.050532      0.007360
0.800000      0.129105      0.193072      0.075499      0.025061      0.047526      0.006435
0.810000      0.123583      0.188298      0.068896      0.022952      0.044407      0.005557
0.820000      0.117389      0.182569      0.061710      0.020843      0.041189      0.004731
0.830000      0.110498      0.175819      0.053926      0.018746      0.037892      0.003964
0.840000      0.102886      0.167977      0.045529      0.016678      0.034537      0.003258
0.850000      0.094535      0.158972      0.036510      0.014656      0.031148      0.002620
0.860000      0.085432      0.148737      0.026863      0.012697      0.027753      0.002052
0.870000      0.075572      0.137209      0.016589      0.010820      0.024382      0.001556
0.880000      0.064958      0.124334      0.005698      0.009043      0.021070      0.001134
0.890000      0.053611      0.110082      -0.005785      0.007385      0.017853      0.000784
0.900000      0.041572      0.094459      -0.017816      0.005865      0.014773      0.000506
0.910000      0.028912      0.077540      -0.030322      0.004501      0.011874      0.000295
0.920000      0.015744      0.059535      -0.043181      0.003308      0.009200      0.000144
0.930000      0.002245      0.040916      -0.056200      0.002299      0.006800      0.000048
0.940000      -0.011310      0.022686      -0.069060      0.001483      0.004719      -0.000005
0.950000      -0.024486      0.007114      -0.081042      0.000862      0.002999      -0.000025
0.960000      -0.036579      -0.004852      -0.092265      0.000428      0.001671      -0.000024
0.970000      -0.046369      -0.014130      -0.103266      0.000165      0.000752      -0.000014
0.980000      -0.051495      -0.019326      -0.111397      0.000039      0.000226      -0.000005
0.990000      -0.046202      -0.017756      -0.106570      0.000003      0.000024      -0.000000

